Lie and Jordan products in interchange algebras

We study Lie brackets and Jordan products derived from associative operations $\circ, \bullet$ satisfying the interchange identity $(w \bullet x ) \circ ( y \bullet z ) \equiv (w \circ y ) \bullet ( x \circ z )$. We use computational linear algebra, based on the representation theory of the symmetric group, to determine all polynomial identities of degree $\le 7$ relating (i) the two Lie brackets, (ii) one Lie bracket and one Jordan product, and (iii) the two Jordan products. For the Lie-Lie case, there are two new identities in degree 6 and another two in degree 7. For the Lie-Jordan case, there are no new identities in degree $\le 6$ and a complex set of new identities in degree 7. For the Jordan-Jordan case, there is one new identity in degree 4, two in degree 5, and complex sets of new identities in degrees 6 and 7.

==> anc/Revised_JJ_deg_7_all_new_nonlinear_copy.txt <==

################################################################################################

# This file contains the new nonlinear Jordan-Jordan identities in degree 7: polynomial identities
# relating the two Jordan products in the free associative interchange algebra.

# Each identity consists of a list of terms, and there is one term per line.  
# Each term is an ordered pair [ c, m ] consisting of a coefficient c and a monomial m.  
# Each monomial is a nested list representing a binary tree.  Each item in each list is either:
#  i) a number representing a variable, thus 1, 2, 3, ... represent a, b, c, ..., or 
# ii) a triple [ f, g, o ] representing a product where f and g are the two factors and o is an 
#     operation symbol; this triple represents the product f o g where f and g are monomials of
#     strictly lower degree.
# The leaves of the tree consist of numbers representing the variables in the monomial.  
# The internal nodes of the tree are the operation symbols: 
#  i) o1 represents the Jordan product {-,-}_1 of the first associative operation, and 
# ii) o2 represents the Jordan product {-,-}_2 of the second associative operation.
# For example, the first term below represents the following monomial:

# { { a, a }_1, { a, { { a, a }_1, { a, a }_2 }_1 }_2 }_2

################################################################################################

# (1) partition 7 has 2 new nonlinear identities 

JJidentity7[ 1 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 1, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[     1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    3 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ]   #    4 
]: 
JJidentity7[ 2 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 1, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    3 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ]   #    4 
]: 

################################################################################################

# (2) partition 61 has 9 new nonlinear identities 

JJidentity61[ 1 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 2, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[     1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    3 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ]   #    4 
]: 
JJidentity61[ 2 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 2, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    3 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ]   #    4 
]: 
JJidentity61[ 3 ] := 
[ 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    3 
[     1,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #    4 
]: 
JJidentity61[ 4 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -1,  [ [ 1, 2, o1 ], [ 1, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    3 
[     1,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ]   #    6 
]: 
JJidentity61[ 5 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, 2, o2 ], [ 1, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #    6 
]: 
JJidentity61[ 6 ] := 
[ 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    2 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #    6 
]: 
JJidentity61[ 7 ] := 
[ 
[     4,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    2 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    5 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ],  #    6 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #    7 
]: 
JJidentity61[ 8 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 1, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -1,  [ [ 1, 1, o1 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    2 
[     1,  [ [ 1, 1, o1 ], [ 1, [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    3 
[     2,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[     1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    8 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o2 ]  ],  #    9 
[     1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ]   #   10 
]: 
JJidentity61[ 9 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     1,  [ [ 1, 1, o2 ], [ 1, [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    3 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    4 
[     1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    5 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    6 
[     1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    8 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    9 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ]   #   10 
]: 


################################################################################################

# (3) partition 52 has 17 new nonlinear identities 

JJidentity52[ 1 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, 2, o2 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #    6 
]: 
JJidentity52[ 2 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -1,  [ [ 1, 2, o1 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    3 
[     1,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ]   #    6 
]: 
JJidentity52[ 3 ] := 
[ 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #    4 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #    6 
]: 
JJidentity52[ 4 ] := 
[ 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    3 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #    7 
]: 
JJidentity52[ 5 ] := 
[ 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o1 ], o2 ]  ],  #    1 
[     1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    2 
[     1,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[    -2,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    6 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ]   #    7 
]: 
JJidentity52[ 6 ] := 
[ 
[     2,  [ [ 1, 1, o1 ], [ 2, [ 1, [ 1, [ 1, 2, o1 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -1,  [ [ 1, 1, o1 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    2 
[     1,  [ [ 1, 1, o1 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    3 
[     1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ]   #    8 
]: 
JJidentity52[ 7 ] := 
[ 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    1 
[    -2,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    2 
[     1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    3 
[    -4,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    6 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    7 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ]   #    8 
]: 
JJidentity52[ 8 ] := 
[ 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o1 ], o2 ]  ],  #    1 
[     2,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    2 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    3 
[    -1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -1,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #    7 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    8 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ]   #   10 
]: 
JJidentity52[ 9 ] := 
[ 
[     2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    1 
[     2,  [ [ 1, 2, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    2 
[     1,  [ [ 2, 2, o2 ], [ 1, [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     1,  [ [ 1, 1, o2 ], [ 1, [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    5 
[     4,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o2 ], o1 ], o1 ]  ],  #    6 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    7 
[    -2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    8 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    9 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ]   #   10 
]: 
JJidentity52[ 10 ] := 
[ 
[     2,  [ [ 1, 1, o1 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[     2,  [ [ 1, 2, o1 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[     1,  [ [ 2, 2, o1 ], [ 1, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    3 
[     1,  [ [ 1, 1, o1 ], [ 1, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -2,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #    8 
[    -4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    9 
[     4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o2 ]  ]   #   10 
]: 
JJidentity52[ 11 ] := 
[ 
[     2,  [ [ 1, 1, o1 ], [ 1, [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[     2,  [ [ 2, 2, o1 ], [ 1, [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[     2,  [ [ 1, 1, o1 ], [ 1, [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    3 
[    -2,  [ [ 1, 1, o1 ], [ 1, [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, 1, o1 ], [ 1, [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[    -1,  [ [ 2, 2, o1 ], [ 1, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    6 
[     1,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    7 
[    -2,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    8 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    9 
[    -2,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   10 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   13 
[     1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   14 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o2 ]  ],  #   15 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o2 ]  ]   #   16 
]: 
JJidentity52[ 12 ] := 
[ 
[     2,  [ [ 1, 1, o2 ], [ 1, [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     2,  [ [ 2, 2, o2 ], [ 1, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -2,  [ [ 1, 1, o2 ], [ 1, [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    5 
[    -1,  [ [ 2, 2, o2 ], [ 1, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    6 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    7 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    8 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[    -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   13 
[     1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #   15 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ]   #   16 
]: 
JJidentity52[ 13 ] := 
[ 
[     2,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -2,  [ [ 1, 2, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     4,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     4,  [ [ 1, 2, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -2,  [ [ 1, 2, o2 ], [ 1, [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    5 
[     1,  [ [ 2, 2, o2 ], [ 1, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    6 
[    -1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    7 
[    -2,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    8 
[    -2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[    -4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[    -4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   13 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o2 ], o1 ], o1 ]  ],  #   15 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o1 ], o1 ]  ]   #   16 
]: 
JJidentity52[ 14 ] := 
[ 
[     2,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    1 
[    -1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    2 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -1,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    7 
[     2,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    8 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   13 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   14 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   15 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   16 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   17 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #   18 
]: 
JJidentity52[ 15 ] := 
[ 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    1 
[    -2,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    2 
[     1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    3 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[    -1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    6 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    7 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[     1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   11 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   13 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   14 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   15 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   16 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   17 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   18 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   19 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   20 
]: 
JJidentity52[ 16 ] := 
[ 
[     4,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[     4,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[    -8,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 1, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -8,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -4,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o2 ], o2 ], o1 ]  ],  #   10 
[     4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   11 
[     1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   13 
[     4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   15 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   16 
[     1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   17 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   18 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   19 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #   20 
]: 
JJidentity52[ 17 ] := 
[ 
[    16,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[    16,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[   -32,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    4 
[   -16,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -2,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[     2,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[    -2,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    9 
[     1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   10 
[    -8,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[     8,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   12 
[    -4,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   13 
[     8,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   14 
[    -8,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   15 
[     8,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   16 
[     7,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   17 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   18 
[    -1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   19 
[     8,  [ [ 1, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   20 
[     8,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   21 
[    -4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   22 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   23 
[    -4,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   24 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   25 
[    -4,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   26 
[    -4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   27 
[    -1,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   28 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   29 
[    -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   30 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   31 
[     1,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   32 
[     6,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   33 
[     6,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   34 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   35 
[    -6,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   36 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   37 
[    -1,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   38 
[    -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   39 
[     1,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   40 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   41 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   42 
[     3,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   43 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   44 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   45 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   46 
[   -20,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   47 
[    18,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   48 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   49 
[     3,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   50 
[    14,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   51 
[   -11,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   52 
[    -3,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   53 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   54 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   57 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   58 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   59 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   60 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   61 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   62 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   63 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   64 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o2 ], o1 ]  ],  #   65 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   66 
[    -1,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o2 ], o1 ]  ],  #   67 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   68 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   69 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   70 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   71 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   72 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   73 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ],  #   74 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   75 
[    -1,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   76 
]: 

################################################################################################

# (4) partition 511 has 20 new nonlinear identities 

JJidentity511[ 1 ] := 
[ 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #    6 
]: 
JJidentity511[ 2 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 2, [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -1,  [ [ 1, 3, o1 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    3 
[     1,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[     2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ]   #    6 
]: 
JJidentity511[ 3 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, 3, o2 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #    6 
]: 
JJidentity511[ 4 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, 1, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ],  #    5 
[    -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #    6 
]: 
JJidentity511[ 5 ] := 
[ 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #    3 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[    -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #    7 
]: 
JJidentity511[ 6 ] := 
[ 
[     1,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -1,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[     1,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    6 
[     1,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #    8 
]: 
JJidentity511[ 7 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 2, [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -1,  [ [ 1, 1, o1 ], [ 2, [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    2 
[     1,  [ [ 1, 1, o1 ], [ 2, [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    3 
[     2,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -1,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[     1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    8 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o2 ]  ],  #    9 
[     1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ]   #   10 
]: 
JJidentity511[ 8 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     1,  [ [ 1, 1, o2 ], [ 2, [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ], o1 ]  ],  #    3 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o2 ], o1 ], o1 ]  ],  #    4 
[     1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    5 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    6 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #    8 
[     2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    9 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ]   #   10 
]: 
JJidentity511[ 9 ] := 
[ 
[     1,  [ [ 2, 3, o2 ], [ 1, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    1 
[     4,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    3 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    4 
[    -1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    6 
[     2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    -1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    8 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[     2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[     1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #   13 
]: 
JJidentity511[ 10 ] := 
[ 
[     1,  [ [ 2, 3, o2 ], [ [ 1, 1, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    1 
[     2,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    2 
[    -1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    3 
[    -2,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    4 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    -1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[     1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    9 
[     1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   10 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   12 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   13 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   14 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   15 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #   16 
]: 
JJidentity511[ 11 ] := 
[ 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    1 
[    -4,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    2 
[     2,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #    3 
[    -2,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    6 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    7 
[    -2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    8 
[    -1,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #    9 
[     1,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   10 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   11 
[     2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   12 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   13 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   14 
[    -1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ],  #   15 
[     1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   16 
]: 
JJidentity511[ 12 ] := 
[ 
[     1,  [ [ 2, 3, o2 ], [ [ 1, 1, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -2,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    3 
[    -3,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     1,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    6 
[    -1,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    8 
[     2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   11 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   12 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   13 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   15 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   16 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   17 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   18 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #   19 
]: 
JJidentity511[ 13 ] := 
[ 
[     4,  [ [ 1, 1, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     2,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -4,  [ [ 1, 1, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 1, 1, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     2,  [ [ 1, 1, o2 ], [ [ 1, 1, o2 ], [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #    5 
[    -4,  [ [ 1, 1, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #    6 
[    -4,  [ [ 1, 1, o2 ], [ [ 1, 2, o2 ], [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    7 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #    8 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #    9 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   10 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   11 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   12 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   13 
[    -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   14 
[     2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   15 
[    -2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   16 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   17 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   18 
[    -2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   19 
[     6,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   20 
[    -3,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   21 
[     6,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ]   #   22 
]: 
JJidentity511[ 14 ] := 
[ 
[     2,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    1 
[    16,  [ [ 1, 2, o2 ], [ [ 1, 3, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     8,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    3 
[    -8,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -8,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    -4,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    -4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    8 
[     4,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    9 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   12 
[    -2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   13 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   14 
[    -8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   15 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   16 
[    -2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   17 
[    -1,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   18 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   19 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   20 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   21 
[    -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   22 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   23 
[    -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   24 
]: 
JJidentity511[ 15 ] := 
[ 
[     4,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -4,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[     2,  [ [ 1, 1, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     4,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[    -4,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    6 
[     2,  [ [ 1, 2, o2 ], [ [ 1, 3, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    7 
[    -2,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    8 
[     4,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    9 
[    -8,  [ [ 1, [ 1, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[     8,  [ [ 1, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   13 
[    -2,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   14 
[     1,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   15 
[     1,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   16 
[    -1,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   17 
[     1,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   18 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   19 
[    -3,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   20 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   21 
[     5,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   22 
[    -3,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   23 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   24 
[    -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   25 
]: 
JJidentity511[ 16 ] := 
[ 
[     2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[     2,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[    -4,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 1, 1, o2 ], [ [ 1, 3, o1 ], [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -1,  [ [ 1, 1, o2 ], [ [ 2, 3, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    5 
[     4,  [ [ 1, 2, o2 ], [ [ 1, 1, o1 ], [ 1, [ 1, 3, o2 ], o2 ], o2 ], o1 ]  ],  #    6 
[    -2,  [ [ 1, 2, o2 ], [ [ 1, 1, o1 ], [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    7 
[     1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[     2,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   10 
[     2,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   11 
[    -1,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   12 
[     1,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   13 
[    -2,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   14 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   15 
[     1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   16 
[     2,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   17 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   18 
[    -1,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   19 
[    -1,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   20 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[     1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o1 ], o2 ]  ],  #   23 
[    -4,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   24 
[    -1,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   25 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   26 
[     2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   27 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   28 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   29 
[    -1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   30 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   31 
[    -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #   32 
]: 
JJidentity511[ 17 ] := 
[ 
[     2,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -2,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, 1, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 1, 1, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[     4,  [ [ 1, 3, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[    -2,  [ [ 1, 1, o2 ], [ [ 1, 3, o1 ], [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    6 
[    -4,  [ [ 1, 3, o2 ], [ [ 1, 1, o1 ], [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #    7 
[     2,  [ [ 1, 3, o2 ], [ [ 1, 1, o1 ], [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    8 
[    -2,  [ [ 1, 3, o2 ], [ [ 1, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    9 
[    -1,  [ [ 2, 3, o2 ], [ [ 1, 1, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   10 
[     1,  [ [ 1, 1, o2 ], [ [ 1, 1, o2 ], [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[     2,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   13 
[     1,  [ [ 1, [ 2, 3, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   15 
[     1,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   16 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[     1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   19 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[    -2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   24 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   25 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   26 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   27 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   28 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   29 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   30 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   31 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   32 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   33 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   34 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   35 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   36 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #   37 
]: 
JJidentity511[ 18 ] := 
[ 
[    16,  [ [ 1, 1, o2 ], [ [ 1, 3, o2 ], [ 2, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[     4,  [ [ 1, 1, o2 ], [ [ 2, 3, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[    -4,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    3 
[    -2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o1 ], o2 ]  ],  #    4 
[     4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[   -16,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    -8,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[     8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[    -8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   13 
[     4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   14 
[     4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   15 
[     8,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   16 
[    -4,  [ [ 1, [ 2, 3, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   17 
[    -8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   18 
[    -4,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   19 
[    10,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   20 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   21 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   22 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   23 
[    -2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   24 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   25 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   26 
[    -3,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   27 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   28 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   29 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   30 
[     1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   31 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   32 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   33 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   34 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   35 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   36 
[    -2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   37 
[    -6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   38 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   39 
]: 
JJidentity511[ 19 ] := 
[ 
[     4,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -4,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[     2,  [ [ 1, 1, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     2,  [ [ 1, 1, o2 ], [ [ 1, 1, o1 ], [ 2, [ 1, 3, o2 ], o2 ], o2 ], o1 ]  ],  #    5 
[     2,  [ [ 1, 1, o2 ], [ [ 1, 3, o1 ], [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    6 
[     1,  [ [ 2, 3, o2 ], [ [ 1, 1, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    7 
[    -2,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    8 
[     4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   11 
[    -2,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   12 
[    -2,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   13 
[     1,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   14 
[    -4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   15 
[    -4,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   16 
[     1,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   17 
[    -3,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   18 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 2, 3, o2 ], o2 ], o2 ], o1 ]  ],  #   19 
[     1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   20 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #   21 
[     1,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   22 
[    -1,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   23 
[     1,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   24 
[    -4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 3, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[    -2,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   26 
[     2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   27 
[     2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[     1,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   29 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   30 
[     1,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   31 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   32 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   33 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   34 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   35 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   36 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   37 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   38 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   39 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   40 
[    -1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ],  #   41 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   42 
[     1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   43 
]: 
JJidentity511[ 20 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -1,  [ [ 1, 1, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[     4,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -4,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     4,  [ [ 1, 1, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[     4,  [ [ 1, 1, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[    -8,  [ [ 1, 3, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    8 
[    -1,  [ [ 1, 1, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    9 
[     2,  [ [ 2, 3, o2 ], [ 1, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   10 
[    -2,  [ [ 1, 2, o2 ], [ 3, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   11 
[     2,  [ [ 1, 2, o2 ], [ [ 1, 3, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   12 
[    -2,  [ [ 1, 3, o2 ], [ [ 1, 1, o1 ], [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   13 
[    -2,  [ [ 1, 3, o2 ], [ [ 1, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   14 
[     4,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   15 
[     2,  [ [ 1, 2, o2 ], [ [ 1, 1, o2 ], [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   16 
[     1,  [ [ 1, 1, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #   17 
[    -1,  [ [ 1, 1, o2 ], [ [ 1, 1, o2 ], [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   18 
[    -2,  [ [ 1, 2, o2 ], [ [ 1, 1, o2 ], [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   19 
[     6,  [ [ 1, 3, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   20 
[     4,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   21 
[     2,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   22 
[    -1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   23 
[     1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   24 
[    -2,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   25 
[    -1,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   26 
[     1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   27 
[    -1,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   28 
[    -2,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   29 
[    -1,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   30 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   31 
[    -2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   32 
[    -8,  [ [ 1, [ 1, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   33 
[     2,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   34 
[     2,  [ [ 1, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   35 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   36 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   37 
[     1,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   38 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o1 ], o2 ]  ],  #   39 
[     3,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   40 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   41 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   42 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   43 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   44 
[    -1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   45 
[    -1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   46 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   47 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   48 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   49 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   50 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   51 
[    -2,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   52 
[    -3,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   53 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   54 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   55 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #   56 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   57 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   58 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   59 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   60 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   61 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   62 
[    -1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   63 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   64 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   65 
[     1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   66 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   67 
[    -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   68 
[     1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ],  #   69 
[    -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   70 
]: 

################################################################################################

# (5) partition 43 has 15 new nonlinear identities 

JJidentity43[ 1 ] := 
[ 
[     1,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    1 
[     2,  [ [ 2, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    2 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #    3 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ]   #    4 
]: 
JJidentity43[ 2 ] := 
[ 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    1 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #    2 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[     1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #    4 
]: 
JJidentity43[ 3 ] := 
[ 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    6 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #    7 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #    8 
]: 
JJidentity43[ 4 ] := 
[ 
[     1,  [ [ 1, 1, o1 ], [ 1, [ 2, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -2,  [ [ 1, 1, o1 ], [ 1, [ 2, [ 2, [ 1, 2, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[    -2,  [ [ 2, 2, o1 ], [ 1, [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    3 
[     1,  [ [ 2, 2, o1 ], [ 1, [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    5 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[     2,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[    -1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ]   #    8 
]: 
JJidentity43[ 5 ] := 
[ 
[     1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    2 
[    -2,  [ [ 2, 2, o2 ], [ 1, [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     1,  [ [ 2, 2, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #    5 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #    6 
[     2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ]   #    8 
]: 
JJidentity43[ 6 ] := 
[ 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #    2 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    6 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    7 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    8 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    9 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #   10 
]: 
JJidentity43[ 7 ] := 
[ 
[     2,  [ [ 1, 1, o1 ], [ 2, [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[     2,  [ [ 2, 2, o1 ], [ 2, [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[     2,  [ [ 1, 1, o1 ], [ 2, [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    3 
[    -2,  [ [ 1, 1, o1 ], [ 2, [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, 1, o1 ], [ 2, [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[    -1,  [ [ 2, 2, o1 ], [ 2, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    6 
[     1,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    7 
[    -2,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    8 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    9 
[    -2,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   10 
[    -2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   13 
[     1,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   14 
[    -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o2 ]  ],  #   15 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o2 ]  ]   #   16 
]: 
JJidentity43[ 8 ] := 
[ 
[     2,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -2,  [ [ 1, 1, o2 ], [ 2, [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     2,  [ [ 1, 1, o2 ], [ 2, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     2,  [ [ 2, 2, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -2,  [ [ 1, 1, o2 ], [ 2, [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    5 
[    -1,  [ [ 2, 2, o2 ], [ 2, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    6 
[    -1,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    7 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    8 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[    -2,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   13 
[     1,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #   15 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ]   #   16 
]: 
JJidentity43[ 9 ] := 
[ 
[    12,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    1 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    2 
[   -16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -3,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    6 
[     6,  [ [ 2, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    7 
[    -4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    8 
[    -4,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    9 
[     4,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   10 
[     4,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   11 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   12 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   13 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   14 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   15 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   16 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   17 
]: 
JJidentity43[ 10 ] := 
[ 
[     2,  [ [ 1, 1, o2 ], [ 2, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[     4,  [ [ 2, 2, o2 ], [ 1, [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #    6 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    7 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #    8 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   10 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   13 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   14 
[    -2,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   15 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   16 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   17 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   18 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   19 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #   20 
]: 
JJidentity43[ 11 ] := 
[ 
[     3,  [ [ 2, 2, o2 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[   -12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    2 
[    -4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[   -24,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[     8,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[     8,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 1, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   11 
[     4,  [ [ 1, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   12 
[     4,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   13 
[     8,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   14 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   15 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   16 
[     2,  [ [ 2, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   17 
[     6,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   18 
[     4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   19 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   20 
[    -4,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   21 
[    -2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   22 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   23 
[    -1,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   24 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   25 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   26 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   27 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   28 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   29 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   30 
[    -1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o2 ], o1 ]  ],  #   31 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   32 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   33 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   34 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   35 
[    -3,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   36 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   37 
[    -1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   38 
]: 
JJidentity43[ 12 ] := 
[ 
[     4,  [ [ 1, 1, o2 ], [ 1, [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[    -6,  [ [ 1, 1, o2 ], [ 2, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[   -24,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 2, 2, o1 ], o2 ], o1 ], o2 ]  ],  #    3 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 1, [ 2, 2, o1 ], o2 ], o1 ], o2 ]  ],  #    4 
[     8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    -4,  [ [ 1, [ 1, 2, o1 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    7 
[     8,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    8 
[     2,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    9 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   10 
[    -4,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   11 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[    12,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[     4,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[     1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[     1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   19 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   20 
[    -6,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   21 
[    -1,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   22 
[    -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   23 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   24 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   25 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   26 
[    -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   27 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   28 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   29 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   30 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   31 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   32 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   33 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   34 
[     5,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   35 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   36 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   37 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   38 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   39 
[    -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   40 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   41 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   42 
[    -2,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   43 
[     7,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   44 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   45 
]: 
JJidentity43[ 13 ] := 
[ 
[     8,  [ [ 1, 2, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[    -4,  [ [ 2, 2, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[    -4,  [ [ 2, 2, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[   -16,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    4 
[   -10,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    5 
[     8,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[     2,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[    -4,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 2, 2, o2 ], o2 ], o2 ], o1 ]  ],  #    9 
[    -4,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   10 
[     4,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   11 
[     8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   12 
[     5,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   13 
[     4,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   14 
[     4,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   15 
[     2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[     1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[     1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   19 
[   -16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[    -4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[    -4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    -2,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[     4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   25 
[    -1,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   26 
[     4,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   27 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   28 
[     8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   29 
[    -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   30 
[    -4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   31 
[     1,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   32 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   33 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   34 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   35 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   36 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   37 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   38 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   39 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   40 
[    -1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   41 
[    -5,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   42 
[    -3,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   43 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   44 
[    -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   45 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   46 
[     3,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #   47 
]: 
JJidentity43[ 14 ] := 
[ 
[     2,  [ [ 1, 1, o2 ], [ 1, [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[    16,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o1 ], o2 ]  ],  #    2 
[     8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    3 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[     4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #    8 
[    -4,  [ [ 1, [ 1, 2, o1 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   11 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   12 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   13 
[    -8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   14 
[    -2,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   15 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   16 
[    -1,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   17 
[     1,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   18 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   19 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[    -2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[     2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   26 
[     2,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   27 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   28 
[    -1,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   29 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   30 
[     1,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   31 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   32 
[     1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   33 
[     4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   34 
[     2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   35 
[    -1,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   36 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   37 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   38 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   39 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   40 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   41 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   42 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   43 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   44 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   45 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   46 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   47 
[     1,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   48 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   49 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   50 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   51 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   52 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   53 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   54 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   55 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   56 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   57 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   58 
[     1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   59 
[     1,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   60 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   61 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   62 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   63 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   64 
]: 
JJidentity43[ 15 ] := 
[ 
[    48,  [ [ 1, 2, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[   -24,  [ [ 2, 2, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[   -24,  [ [ 2, 2, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[     6,  [ [ 2, 2, o2 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[     4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[   -24,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    6 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    7 
[    12,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    8 
[     4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    16,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[     2,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    -6,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[    -8,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[    -1,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[    -1,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[    -4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   19 
[    -4,  [ [ 1, [ 1, 1, o1 ], o1 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   20 
[     6,  [ [ 1, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   21 
[     4,  [ [ 1, [ 1, 2, o1 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   22 
[     4,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   23 
[    -1,  [ [ 1, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   24 
[    -2,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   25 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   26 
[    -5,  [ [ 2, [ 1, 1, o1 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   27 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   28 
[     2,  [ [ 2, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   29 
[   -24,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   30 
[    -4,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   31 
[    16,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   32 
[   -16,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   33 
[    -8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   34 
[     8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   35 
[    12,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   36 
[     2,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   37 
[     4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   38 
[     4,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   39 
[     4,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   40 
[    -6,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   41 
[    -2,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   42 
[     4,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   43 
[    -4,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   44 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   45 
[    12,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   46 
[     6,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   47 
[   -11,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   48 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   49 
[    -2,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   50 
[    10,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   51 
[     2,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   52 
[    -1,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   53 
[     6,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   54 
[     3,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   55 
[    -2,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   56 
[     2,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   57 
[     6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   58 
[   -10,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   59 
[    12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   60 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   61 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   62 
[   -26,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   63 
[    28,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   64 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   65 
[    -6,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   66 
[     9,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   67 
[     7,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   68 
[    -7,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   69 
[     1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o2 ], o1 ]  ],  #   70 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   71 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   72 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   73 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   74 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   75 
[     1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   76 
]: 

################################################################################################

# (6) partition 421 has 20 new nonlinear identities 

JJidentity421[ 1 ] := 
[ 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #    6 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ]   #    8 
]: 
JJidentity421[ 2 ] := 
[ 
[     2,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -1,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    7 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ]   #    8 
]: 
JJidentity421[ 3 ] := 
[ 
[     4,  [ [ 1, 2, o1 ], [ 3, [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[     2,  [ [ 1, 2, o1 ], [ 3, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[     1,  [ [ 2, 2, o1 ], [ 3, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o2 ]  ],  #    3 
[     4,  [ [ 1, 2, o1 ], [ 3, [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ], o2 ]  ],  #    4 
[     1,  [ [ 2, 2, o1 ], [ 3, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[    -4,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -2,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[    -1,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[    -4,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    9 
[    -1,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   10 
[     2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ]  ],  #   11 
[     4,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o2 ]  ],  #   12 
[    -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #   13 
[    -4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ]   #   14 
]: 
JJidentity421[ 4 ] := 
[ 
[     4,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    1 
[     2,  [ [ 1, 2, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    2 
[     1,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     4,  [ [ 1, 2, o2 ], [ 3, [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ], o1 ]  ],  #    4 
[     1,  [ [ 2, 2, o2 ], [ 3, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ], o1 ]  ],  #    5 
[     2,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o1 ], o1 ]  ],  #    6 
[     4,  [ [ 1, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o1 ], o1 ]  ],  #    7 
[    -2,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    8 
[    -4,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    9 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   10 
[    -2,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   11 
[    -1,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   12 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   13 
[    -1,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o1 ], o1 ]  ]   #   14 
]: 
JJidentity421[ 5 ] := 
[ 
[     4,  [ [ 1, 2, o1 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[     4,  [ [ 1, 2, o1 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[     2,  [ [ 1, 2, o1 ], [ 3, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    3 
[    -2,  [ [ 1, 2, o1 ], [ 3, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ], o2 ]  ],  #    4 
[    -2,  [ [ 1, 2, o1 ], [ 3, [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    5 
[     1,  [ [ 2, 2, o1 ], [ 3, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    6 
[     1,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 3, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ]  ],  #    7 
[     2,  [ [ 1, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o2 ]  ],  #    8 
[    -4,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    9 
[    -4,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   10 
[    -2,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[     2,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[     2,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   13 
[    -1,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   14 
[    -1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ],  #   15 
[    -2,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ]   #   16 
]: 
JJidentity421[ 6 ] := 
[ 
[     2,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -2,  [ [ 1, 2, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     4,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[     4,  [ [ 1, 2, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -2,  [ [ 1, 2, o2 ], [ 3, [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #    5 
[     1,  [ [ 2, 2, o2 ], [ 3, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    6 
[    -1,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    7 
[    -2,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    8 
[    -2,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[     2,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   13 
[    -1,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o1 ], o1 ]  ],  #   15 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o1 ], o1 ]  ]   #   16 
]: 
JJidentity421[ 7 ] := 
[ 
[     2,  [ [ 1, 3, o1 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ]  ],  #    1 
[     4,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[     4,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #    3 
[     2,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #    4 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    6 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #    7 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #    8 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    9 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[    -4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   12 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   13 
[    -5,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   14 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   15 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   16 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   17 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   18 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   19 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   20 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   21 
[     5,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   22 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   23 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   24 
[    -4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #   25 
]: 
JJidentity421[ 8 ] := 
[ 
[     4,  [ [ 1, 1, o2 ], [ [ 2, 2, o1 ], [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[     8,  [ [ 1, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[     8,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    -8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    7 
[     2,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    8 
[    -8,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    9 
[    -8,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   10 
[     8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   11 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   12 
[    -4,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   13 
[    -8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[     8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   15 
[     8,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   16 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   17 
[   -12,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   18 
[    -8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   19 
[    -1,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   20 
[     5,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   21 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   22 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   23 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   24 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   25 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   26 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   27 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   28 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   29 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ]   #   30 
]: 
JJidentity421[ 9 ] := 
[ 
[     8,  [ [ 1, 2, o2 ], [ [ 2, 3, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[    -8,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[    -8,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[     8,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[     4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[     8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    7 
[     8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    8 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #    9 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   10 
[   -16,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   11 
[     8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   12 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   13 
[    -8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   14 
[    -2,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   15 
[     8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   16 
[   -16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   17 
[    -2,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   18 
[    -6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   19 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   20 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   21 
[    -6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   22 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   23 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   24 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   25 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   26 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   27 
[     4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   28 
[     2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   29 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   30 
[     2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   31 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   32 
[     1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   33 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   34 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   35 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   36 
[     2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   37 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   38 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   39 
[     2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   40 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   41 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ]   #   42 
]: 
JJidentity421[ 10 ] := 
[ 
[     2,  [ [ 2, 3, o2 ], [ 2, [ [ 1, 1, o1 ], [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -8,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[    -4,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #    3 
[     2,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #    4 
[     8,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #    5 
[     1,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #    6 
[    -4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[     4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[     4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   11 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   12 
[    -2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   13 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   14 
[     4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   15 
[    -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   16 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   17 
[    -4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   18 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   19 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   20 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   21 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   22 
[    -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   23 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   24 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   25 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   26 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   27 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   28 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   29 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   30 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   31 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   32 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   33 
[    -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   34 
[    -2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   35 
[    -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   36 
[    -4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   37 
[     6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   38 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   39 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   40 
[    -4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   41 
[    -4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   42 
[    -2,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   43 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   44 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   45 
[     1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   46 
[    -4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   47 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   48 
[    -1,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #   49 
]: 
JJidentity421[ 11 ] := 
[ 
[     2,  [ [ 2, 2, o2 ], [ 1, [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -2,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -4,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    3 
[   -16,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -8,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -8,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    16,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[   -16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #    9 
[    -8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   10 
[     8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   11 
[    -8,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   12 
[    -8,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   13 
[    -8,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[     8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   15 
[   -16,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   16 
[    16,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   17 
[    -4,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   18 
[   -16,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   19 
[    -4,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   20 
[   -24,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   21 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   22 
[   -16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   23 
[     4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   24 
[    -4,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   25 
[     4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   26 
[     8,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   27 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   28 
[   -48,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   29 
[   -32,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   30 
[   -10,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   31 
[   -16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   32 
[    -1,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   33 
[   -12,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   34 
[    12,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   35 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   36 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   37 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   38 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   39 
[    12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   40 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   41 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   42 
[    16,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   43 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   44 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   45 
[    10,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   46 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   47 
[     6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   48 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   49 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   50 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   51 
[    10,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   52 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   53 
[    10,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   54 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   55 
[    -8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   56 
[     8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   57 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   58 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   59 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   60 
]: 
JJidentity421[ 12 ] := 
[ 
[    12,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    1 
[   -24,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    2 
[    24,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[     8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    -8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[   -16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[    -8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[   -16,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[    -6,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   12 
[    12,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   13 
[    24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[    24,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   15 
[   -20,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   16 
[    12,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   17 
[    24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   18 
[    -4,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   19 
[    32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   20 
[    32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   21 
[    32,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   22 
[    12,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[   -32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   24 
[    56,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   25 
[    56,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   26 
[    14,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   27 
[    -4,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   28 
[    80,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   29 
[    10,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   30 
[    -6,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   31 
[    18,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   32 
[   -14,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   33 
[   -14,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   34 
[     6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   35 
[   -20,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   36 
[   -28,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   37 
[   -14,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   38 
[   -40,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   39 
[   -20,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   40 
[   -28,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   41 
[   -14,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   42 
[   -10,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   43 
[   -14,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   44 
[   -14,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   45 
[    -7,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   46 
[   -20,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   47 
[   -10,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   48 
[   -20,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   49 
[   -14,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   50 
[   -14,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   51 
[    -7,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   52 
[   -14,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   53 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #   54 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   55 
[    -8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   56 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   57 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   58 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   59 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ]   #   60 
]: 
JJidentity421[ 13 ] := 
[ 
[    12,  [ [ 2, 2, o2 ], [ 3, [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[    24,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    2 
[   -24,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    3 
[    24,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    36,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[   -16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[     8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[   -32,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    12,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[   -40,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    16,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[    24,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   14 
[    12,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   15 
[    24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   16 
[   -24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   17 
[    24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   18 
[   -24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   19 
[   -24,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   20 
[    24,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   21 
[    24,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   22 
[    12,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   23 
[   -24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   24 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   25 
[   -28,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   26 
[    -6,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   27 
[   -24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   28 
[    24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   29 
[    10,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   30 
[    40,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   31 
[    12,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   32 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   33 
[   -24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   34 
[   -32,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   35 
[   -24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   36 
[   -24,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   37 
[   -40,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   38 
[    88,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   39 
[    40,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   40 
[    10,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   41 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   42 
[    -8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   43 
[    -7,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   44 
[    18,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   45 
[   -22,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   46 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   47 
[    -9,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   48 
[    14,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   49 
[   -44,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   50 
[   -22,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   51 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   52 
[     2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   53 
[   -20,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   54 
[   -10,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   55 
[     7,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   56 
[   -10,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   57 
[   -22,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   58 
[   -11,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   59 
[    26,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   60 
[    13,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   61 
[    14,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   62 
[   -10,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   63 
[    14,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   64 
[   -17,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   65 
[   -10,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   66 
[   -12,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   67 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #   68 
[    40,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   69 
[   -16,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   70 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   71 
[   -20,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   72 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   73 
[   -10,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   74 
[   -36,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   75 
]: 
JJidentity421[ 14 ] := 
[ 
[     2,  [ [ 2, 2, o1 ], [ 1, [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ], o2 ]  ],  #    1 
[     4,  [ [ 2, 3, o1 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ], o2 ]  ],  #    2 
[    -2,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -4,  [ [ 2, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    -4,  [ [ 2, 3, o2 ], [ [ 1, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    5 
[    -8,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -1,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[    -6,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[     2,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    9 
[    -6,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   11 
[     6,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   12 
[    -8,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   13 
[     4,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   14 
[     4,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   15 
[     6,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   16 
[    -1,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   17 
[   -16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   19 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[   -16,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[    -8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    -8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[    -8,  [ [ 2, [ 2, 3, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   26 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   27 
[    -4,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[   -16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   29 
[    -8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   30 
[    -8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   31 
[    -4,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   32 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   33 
[     8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   34 
[     8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   35 
[     8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   36 
[     4,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   37 
[     8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   38 
[     6,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   39 
[     8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   40 
[     8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   41 
[     2,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   42 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   43 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   44 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   45 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   46 
[    -8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   47 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   48 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   49 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   50 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   51 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   52 
[    -8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   53 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   54 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[     8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   57 
[     8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   58 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   59 
[    16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   60 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   61 
[    16,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   62 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   63 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   64 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   65 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   66 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   67 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   68 
[     8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   69 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   70 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   71 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   72 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   73 
[   -16,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   74 
[    -8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   75 
[    -8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   76 
[    -8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   77 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   78 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   79 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   80 
[    -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   81 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   82 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   83 
[     8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   84 
[    12,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   85 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   86 
[    16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   87 
[   -14,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   88 
[   -32,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   89 
[   -20,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   90 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   91 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   92 
[    -8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   93 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   94 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   95 
[    -6,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   96 
[   -12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   97 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   98 
[    -8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   99 
[     4,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  100 
]: 
JJidentity421[ 15 ] := 
[ 
[     8,  [ [ 2, 3, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -8,  [ [ 2, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -8,  [ [ 2, 3, o2 ], [ [ 1, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    3 
[     8,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    -8,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -8,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[     8,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[     8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    9 
[    -8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   11 
[     8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   12 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   13 
[    -4,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   14 
[     8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   15 
[     4,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   16 
[   -24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   17 
[    -3,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   18 
[   -16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   19 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[   -16,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[   -16,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[    -8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    -8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[    -8,  [ [ 2, [ 2, 3, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[     8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   26 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   27 
[     4,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[    16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   29 
[     4,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   30 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   31 
[     8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   32 
[     8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   33 
[     4,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   34 
[    -2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   35 
[    16,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   36 
[     8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   37 
[    -8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   38 
[     8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   39 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   40 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   41 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   42 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   43 
[   -24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   44 
[    24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   45 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   46 
[    16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   47 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   48 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   49 
[     6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   50 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   51 
[    18,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   52 
[     8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   53 
[    24,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   54 
[   -24,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   57 
[   -12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   58 
[   -16,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   59 
[   -16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   60 
[   -16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   61 
[     8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   62 
[   -16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   63 
[    16,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   64 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   65 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   66 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   67 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   68 
[    -8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   69 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   70 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   71 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   72 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   73 
[   -20,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   74 
[   -12,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   75 
[   -10,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   76 
[    -8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   77 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   78 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   79 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   80 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   81 
[   -10,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   82 
[    10,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   83 
[    22,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   84 
[    12,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   85 
[    -4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   86 
[    20,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   87 
[   -32,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   88 
[   -52,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   89 
[   -20,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   90 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   91 
[   -28,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   92 
[    -8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   93 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   94 
[    20,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   95 
[    10,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   96 
[     5,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   97 
[    -5,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   98 
[    20,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   99 
[    -4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  100 
[     7,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  101 
]: 
JJidentity421[ 16 ] := 
[ 
[    16,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[   -16,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    16,  [ [ 1, 3, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -8,  [ [ 2, 2, o2 ], [ 1, [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    -8,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[    16,  [ [ 2, 3, o2 ], [ [ 1, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    6 
[     8,  [ [ 1, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    7 
[    16,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[     4,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    9 
[     8,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   10 
[    16,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   11 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   12 
[    24,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   13 
[     8,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   14 
[    -8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   15 
[    -8,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   16 
[    -8,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   17 
[   -16,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   18 
[   -24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   19 
[    -8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   20 
[   -16,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   21 
[    -7,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   22 
[   -16,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    -8,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[    -8,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[    -8,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   26 
[    -8,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   27 
[   -32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[   -32,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 3, o2 ], o1 ], o1 ], o2 ]  ],  #   29 
[    16,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   30 
[    16,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   31 
[    16,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   32 
[    32,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   33 
[    24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   34 
[    40,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   35 
[    16,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   36 
[     4,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   37 
[     8,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   38 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o1 ], o2 ]  ],  #   39 
[    24,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   40 
[   -32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   41 
[    16,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   42 
[    24,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   43 
[     8,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   44 
[    -2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   45 
[   -16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   46 
[   -24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   47 
[   -12,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   48 
[   -16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   49 
[    16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   50 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   51 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   52 
[   -16,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   53 
[    16,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   54 
[     8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[    16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   57 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   58 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   59 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   60 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   61 
[   -16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   62 
[    -8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   63 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   64 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   65 
[   -16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   66 
[    16,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #   67 
[   -16,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   68 
[    32,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #   69 
[   -32,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   70 
[   -32,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   71 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   72 
[   -28,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   73 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   74 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #   75 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   76 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   77 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   78 
[   -24,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   79 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   80 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   81 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   82 
[     4,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   83 
[   -16,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   84 
[     6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   85 
[   -16,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   86 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   87 
[    96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   88 
[    16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   89 
[    16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   90 
[   -24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   91 
[   -80,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   92 
[   -10,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   93 
[    32,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   94 
[     8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   95 
[   -16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   96 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   97 
[   -20,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   98 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   99 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  100 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  101 
[    32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  102 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  103 
[   -64,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  104 
[   -48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  105 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  106 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  107 
[    24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  108 
[     5,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  109 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  110 
[    24,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  111 
]: 
JJidentity421[ 17 ] := 
[ 
[    24,  [ [ 2, 2, o1 ], [ 1, [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ], o2 ]  ],  #    1 
[    48,  [ [ 2, 3, o1 ], [ 2, [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ], o2 ]  ],  #    2 
[   -24,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[   -48,  [ [ 2, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    48,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    5 
[    48,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[   -24,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    7 
[    12,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    8 
[    24,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[     8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[    40,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[   -64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[     8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[    48,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   18 
[   -24,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   19 
[    48,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   20 
[    18,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   21 
[   -24,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   22 
[    24,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   23 
[    48,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   24 
[    48,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   25 
[    12,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   26 
[   -24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   27 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   28 
[    96,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   29 
[    -8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   30 
[   -12,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   31 
[   -24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   32 
[    24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   33 
[    20,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   34 
[   -48,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   35 
[    -6,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   36 
[    80,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   37 
[    20,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   38 
[   -30,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   39 
[   -60,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   40 
[   -76,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   41 
[     6,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   42 
[   -36,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   43 
[    24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   44 
[   -24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   45 
[   -24,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   46 
[   -24,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   47 
[   -12,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   48 
[   -48,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   49 
[   -24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   50 
[   -72,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   51 
[   -24,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   52 
[   -48,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   53 
[   -32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   54 
[   104,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   55 
[   -16,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   56 
[    -4,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   57 
[    -4,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   58 
[  -112,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   59 
[   -23,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   60 
[   -24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   61 
[    72,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   62 
[    18,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   63 
[    24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   64 
[    72,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   65 
[    12,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   66 
[    24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   67 
[   -56,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   68 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   69 
[   -21,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   70 
[    34,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   71 
[   -64,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   72 
[   -20,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   73 
[    68,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   74 
[    22,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   75 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   76 
[     4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   77 
[    23,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   78 
[     4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   79 
[   -80,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   80 
[    14,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   81 
[    34,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   82 
[    11,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   83 
[    46,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   84 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   85 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   86 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   87 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   88 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   89 
[   -24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   90 
[   -12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   91 
[    12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   92 
[    24,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   93 
[   -12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   94 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   95 
[    18,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   96 
[     6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   97 
[   -24,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   98 
[   -24,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   99 
[    24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  100 
[   -24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  101 
[    48,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  102 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  103 
[    24,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  104 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  105 
[    24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  106 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  107 
[    48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  108 
[   -30,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  109 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  110 
[   -68,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  111 
[    32,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  112 
[   -48,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  113 
[   -24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  114 
[   -24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  115 
[   -36,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  116 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  117 
[   -24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  118 
[    24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  119 
[    96,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  120 
[    24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  121 
[   -24,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  122 
[    24,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  123 
[    48,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  124 
[   -42,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  125 
[   -48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  126 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  127 
[   -48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  128 
[    72,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  129 
[    48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  130 
[    24,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  131 
[   -12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  132 
[   -48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  133 
[   -12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  134 
[   -48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  135 
[    12,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  136 
[   -32,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  137 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  138 
[   -12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  139 
[   -10,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  140 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  141 
[    -8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  142 
[   -48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  143 
]: 
JJidentity421[ 18 ] := 
[ 
[    48,  [ [ 1, 1, o1 ], [ 2, [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o1 ], o2 ]  ],  #    1 
[   -48,  [ [ 2, 3, o1 ], [ 1, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o1 ], o2 ]  ],  #    2 
[   -96,  [ [ 1, 2, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    96,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[   -24,  [ [ 1, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    5 
[    48,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[   -48,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    7 
[    24,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[    12,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    -8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[     8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    40,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[   -64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[     8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[    24,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   17 
[    12,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   18 
[    24,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   19 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   20 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   21 
[    36,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   22 
[    36,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   23 
[    12,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   24 
[    24,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   25 
[    72,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   26 
[    -8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   27 
[    -6,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   28 
[   -24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   29 
[    24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   30 
[    14,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   31 
[   -48,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   32 
[    -6,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   33 
[    56,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   34 
[    20,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   35 
[   -18,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   36 
[   -36,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   37 
[   -52,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   38 
[     6,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   39 
[    12,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   40 
[    24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   41 
[   -24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   42 
[    24,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   43 
[    24,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   44 
[    36,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   45 
[    48,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   46 
[    72,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   47 
[    24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   48 
[    24,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   49 
[   -36,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   50 
[   -32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   51 
[    80,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   52 
[     8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   53 
[     2,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   54 
[    -4,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   55 
[   -64,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   56 
[     1,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   57 
[   -24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   58 
[    24,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   59 
[    -6,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   60 
[   -24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   61 
[   -24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   62 
[   -12,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   63 
[    18,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   64 
[   -38,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   65 
[    -2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   66 
[   -15,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   67 
[    22,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   68 
[   -28,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   69 
[   -26,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   70 
[    44,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   71 
[    10,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   72 
[    -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   73 
[    -2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   74 
[     5,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   75 
[    -2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   76 
[   -62,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   77 
[    11,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   78 
[    22,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   79 
[     5,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   80 
[    10,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   81 
[    -2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   82 
[    -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   83 
[    -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   84 
[    -2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   85 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   86 
[   -24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   87 
[   -12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   88 
[    12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   89 
[    48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   90 
[   -48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   91 
[   -12,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   92 
[   -24,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   93 
[   -12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   94 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   95 
[    -6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   96 
[   -18,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   97 
[    24,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   98 
[    48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   99 
[   -24,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  100 
[    24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  101 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  102 
[   -12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  103 
[    24,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  104 
[   -24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  105 
[   -24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  106 
[   -48,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  107 
[   -72,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  108 
[    24,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  109 
[   -12,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  110 
[   -36,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  111 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  112 
[   -36,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  113 
[   -48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  114 
[   -72,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  115 
[   -18,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  116 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  117 
[   -44,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  118 
[    20,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  119 
[    48,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  120 
[    24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  121 
[    24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  122 
[    48,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  123 
[    12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  124 
[   -24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  125 
[   -48,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  126 
[   -48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  127 
[   -24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  128 
[   -24,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  129 
[   -48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  130 
[   -24,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  131 
[   -48,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  132 
[    54,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  133 
[    96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  134 
[   108,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  135 
[    24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  136 
[    48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  137 
[   -24,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  138 
[   -48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  139 
[   -24,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  140 
[    30,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  141 
[    72,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  142 
[    12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  143 
[   -48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  144 
[   -12,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  145 
[   -32,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  146 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  147 
[   -12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  148 
[   -10,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  149 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  150 
[    -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  151 
[   -36,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  152 
]: 
JJidentity421[ 19 ] := 
[ 
[    48,  [ [ 1, 2, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[   -48,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    24,  [ [ 1, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    3 
[    48,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    48,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[   -48,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    6 
[   -48,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    7 
[   -48,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    8 
[   -48,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[   -24,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[   -24,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[   -16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[   -16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[    64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[    32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[    16,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[   -48,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   18 
[   -24,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   19 
[   -24,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   20 
[   -48,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   21 
[   -72,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   22 
[   -24,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   23 
[   -24,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   24 
[   -24,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   25 
[    48,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   26 
[   -24,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   27 
[   -48,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   28 
[   -96,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   29 
[    48,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   30 
[   -96,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   31 
[   -96,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   32 
[   -96,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   33 
[    24,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   34 
[    24,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   35 
[    24,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   36 
[    48,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   37 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   38 
[   -24,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   39 
[   -24,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   40 
[    96,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   41 
[   -24,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   42 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   43 
[   -48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   44 
[    32,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   45 
[    96,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   46 
[   -12,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   47 
[    48,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   48 
[   -48,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   49 
[   -20,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   50 
[    72,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   51 
[    48,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   52 
[    24,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   53 
[    48,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   54 
[    21,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   55 
[   -80,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   56 
[   -56,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   57 
[    12,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   58 
[    24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   59 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   60 
[    12,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   61 
[    24,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   62 
[   -24,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   63 
[    96,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o1 ], o2 ]  ],  #   64 
[   -48,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   65 
[    96,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 3, o2 ], o1 ], o1 ], o2 ]  ],  #   66 
[   -48,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   67 
[   -72,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   68 
[   -24,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   69 
[   -24,  [ [ 2, [ 2, 3, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   70 
[   -96,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   71 
[   -96,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   72 
[   -96,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   73 
[  -192,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   74 
[  -192,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   75 
[  -240,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   76 
[  -108,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   77 
[    24,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   78 
[    32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   79 
[  -128,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   80 
[   -80,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   81 
[   -20,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   82 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   83 
[   -32,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   84 
[    14,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #   85 
[   -12,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   86 
[    24,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o1 ], o2 ]  ],  #   87 
[   -72,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   88 
[    96,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   89 
[   -48,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #   90 
[   -48,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   91 
[   -12,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   92 
[    48,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   93 
[    30,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   94 
[    48,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   95 
[   144,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   96 
[    54,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   97 
[   -36,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   98 
[    44,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   99 
[    20,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  100 
[     6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  101 
[    20,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  102 
[    40,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  103 
[    -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  104 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  105 
[   -28,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  106 
[    40,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  107 
[    20,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  108 
[   -26,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  109 
[    -4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  110 
[    68,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  111 
[    22,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  112 
[    44,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  113 
[    10,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  114 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  115 
[    44,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  116 
[    20,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  117 
[    10,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  118 
[    -4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  119 
[   -96,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  120 
[    96,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  121 
[   -72,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  122 
[    48,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  123 
[    48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  124 
[   -48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  125 
[    48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  126 
[    48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  127 
[    96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  128 
[   -48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  129 
[   -72,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  130 
[   -48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  131 
[   -48,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  132 
[    96,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  133 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  134 
[   192,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  135 
[   192,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  136 
[    48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  137 
[   -24,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  138 
[   156,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  139 
[   -48,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  140 
[    72,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  141 
[    48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  142 
[    96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  143 
[   192,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  144 
[   144,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  145 
[    48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  146 
[   216,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  147 
[    48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  148 
[    72,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  149 
[    24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  150 
[    48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  151 
[   -24,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  152 
[    12,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  153 
[    48,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  154 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  155 
[    -8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  156 
[  -120,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  157 
[   -72,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  158 
[   -90,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  159 
[   -48,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  160 
[   -72,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  161 
[  -240,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  162 
[    48,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  163 
[    60,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  164 
[   336,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  165 
[   102,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  166 
[   -12,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  167 
[    72,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  168 
[    72,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  169 
[   168,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  170 
[  -180,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  171 
[  -288,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  172 
[  -144,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  173 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  174 
[  -264,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  175 
[   -48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  176 
[   216,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  177 
[   240,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  178 
[    48,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  179 
[   -42,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  180 
[  -216,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  181 
[   -51,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  182 
[   -24,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  183 
[   -72,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  184 
[    36,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  185 
[    32,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  186 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  187 
[   -24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  188 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  189 
[    28,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  190 
[    96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  191 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  192 
[    24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  193 
]: 
JJidentity421[ 20 ] := 
[ 
[    48,  [ [ 1, 2, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[   -48,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[   -96,  [ [ 1, 2, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[   -96,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    96,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[    96,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[   192,  [ [ 1, 3, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    7 
[   -96,  [ [ 2, 2, o2 ], [ 1, [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    8 
[   -96,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    9 
[  -192,  [ [ 1, 3, o2 ], [ 1, [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   10 
[   -48,  [ [ 1, 3, o2 ], [ 1, [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[  -192,  [ [ 2, 3, o2 ], [ 1, [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   12 
[    48,  [ [ 1, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   13 
[   -96,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   14 
[    48,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   15 
[   -96,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   16 
[    48,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #   17 
[   -72,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #   18 
[   -96,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #   19 
[    48,  [ [ 1, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   20 
[   144,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   21 
[    48,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   22 
[   192,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   23 
[   144,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   24 
[   -72,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   25 
[  -144,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   26 
[   -72,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   27 
[    48,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[   -96,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   29 
[   -48,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   30 
[   -48,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   31 
[   -24,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   32 
[   -64,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   33 
[    16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   34 
[   -16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   35 
[    64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   36 
[   -48,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   37 
[    24,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   38 
[   -96,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   39 
[    80,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   40 
[   -80,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   41 
[   -24,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   42 
[   -48,  [ [ 1, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   43 
[    24,  [ [ 3, [ 1, 1, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   44 
[  -144,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   45 
[    12,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   46 
[   -96,  [ [ 1, [ 1, 3, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   47 
[   -48,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   48 
[    48,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   49 
[   -48,  [ [ 1, [ 2, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   50 
[  -144,  [ [ 1, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   51 
[   -96,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   52 
[    48,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   53 
[    72,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   54 
[   -96,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[   144,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[   -48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   57 
[  -144,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   58 
[  -240,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   59 
[  -144,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   60 
[  -288,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   61 
[   192,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   62 
[   192,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   63 
[   192,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   64 
[   192,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   65 
[    48,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   66 
[    48,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   67 
[    96,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   68 
[   192,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   69 
[   -72,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   70 
[   -72,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   71 
[   -96,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   72 
[    96,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   73 
[  -120,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   74 
[    96,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   75 
[    96,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   76 
[     8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   77 
[    12,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   78 
[   336,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   79 
[   -12,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   80 
[   432,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   81 
[   192,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   82 
[     4,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   83 
[    96,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   84 
[    12,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   85 
[    24,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   86 
[    24,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   87 
[    60,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   88 
[   144,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   89 
[    48,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   90 
[    72,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   91 
[   288,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   92 
[   -48,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   93 
[    48,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   94 
[   -24,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   95 
[   -56,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   96 
[    12,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   97 
[    40,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   98 
[   -36,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   99 
[   -24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  100 
[   160,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  101 
[   -96,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  102 
[  -120,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  103 
[   144,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  104 
[   240,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  105 
[   192,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  106 
[   192,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  107 
[   192,  [ [ 2, [ 2, 3, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  108 
[    72,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  109 
[   144,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  110 
[   240,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  111 
[    96,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #  112 
[    48,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  113 
[    24,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #  114 
[  -240,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  115 
[    60,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  116 
[    72,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  117 
[    60,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  118 
[   120,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  119 
[  -208,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  120 
[  -272,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  121 
[  -320,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  122 
[   -68,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #  123 
[  -152,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  124 
[  -176,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  125 
[   -34,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o1 ], o1 ], o2 ]  ],  #  126 
[  -144,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  127 
[  -192,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  128 
[   -96,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  129 
[   -96,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #  130 
[   -60,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  131 
[  -240,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  132 
[   -48,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  133 
[    18,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  134 
[   -27,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  135 
[    24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  136 
[    80,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  137 
[    80,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  138 
[    54,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  139 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  140 
[    36,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  141 
[   -12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  142 
[   -60,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  143 
[   160,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  144 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  145 
[   -32,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  146 
[    32,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  147 
[    -6,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  148 
[   -60,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  149 
[   136,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  150 
[    92,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  151 
[    -6,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  152 
[   -27,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  153 
[   -14,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  154 
[   -60,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  155 
[   -30,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  156 
[    44,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  157 
[    18,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  158 
[    -6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  159 
[  -126,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  160 
[    80,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  161 
[    52,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  162 
[   -40,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  163 
[   100,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  164 
[   -12,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  165 
[   -54,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  166 
[    92,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  167 
[   -60,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  168 
[   -30,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  169 
[    92,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  170 
[   -30,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  171 
[   -51,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  172 
[  -126,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  173 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  174 
[    58,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  175 
[  -156,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  176 
[    18,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  177 
[    68,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  178 
[   -15,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  179 
[  -192,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  180 
[   192,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  181 
[    96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  182 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  183 
[  -336,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  184 
[   336,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  185 
[  -264,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  186 
[   144,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  187 
[    96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  188 
[   -96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  189 
[    24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  190 
[  -144,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  191 
[    48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  192 
[    48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  193 
[   336,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  194 
[  -288,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  195 
[   144,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  196 
[   120,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  197 
[    24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  198 
[  -192,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  199 
[   -96,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  200 
[    96,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  201 
[  -144,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  202 
[  -144,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  203 
[  -192,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  204 
[   -48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  205 
[    48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  206 
[   -48,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  207 
[  -144,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  208 
[    96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  209 
[    72,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  210 
[   240,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  211 
[   144,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  212 
[    96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  213 
[  -240,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  214 
[    48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  215 
[  -144,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  216 
[   -48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  217 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  218 
[    48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  219 
[  -288,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  220 
[   -12,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  221 
[   -48,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  222 
[   -48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  223 
[  -184,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  224 
[   -56,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  225 
[    48,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  226 
[    24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  227 
[    24,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  228 
[    96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  229 
[   384,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  230 
[   192,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  231 
[   -96,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  232 
[   -48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  233 
[   -24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  234 
[   264,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  235 
[    48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  236 
[  -120,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  237 
[   -96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  238 
[   -96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  239 
[  -192,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  240 
[   -96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  241 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  242 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  243 
[   -24,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  244 
[   156,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  245 
[    72,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  246 
[    12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  247 
[    96,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  248 
[   -12,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  249 
[    80,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  250 
[   -20,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  251 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  252 
[  -240,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  253 
[    24,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  254 
[    48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  255 
[   -24,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  256 
[   136,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  257 
[   216,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  258 
[   -48,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  259 
[   -40,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  260 
[   -48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  261 
]: 

################################################################################################

# (7) partition 4111: no new identities

################################################################################################

# (8) partition 331 has 11 new nonlinear identities 

JJidentity331[ 1 ] := 
[ 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[     1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    5 
[     2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    6 
[     2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    7 
[    -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #    8 
[     1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #    9 
[     2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   10 
[    -1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   11 
[    -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ]   #   12 
]: 
JJidentity331[ 2 ] := 
[ 
[     8,  [ [ 1, 1, o1 ], [ [ 2, 3, o1 ], [ 2, [ 1, 2, o2 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -4,  [ [ 2, 3, o1 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ]  ],  #    2 
[     4,  [ [ 1, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #    3 
[     4,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    4 
[    -4,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    6 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[    -4,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[    16,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o2 ]  ],  #    9 
[     8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   10 
[     8,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   11 
[   -16,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o2 ]  ],  #   12 
[     8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   13 
[    -6,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   14 
[    -2,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   15 
[    -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   16 
[    -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #   17 
[    -8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #   18 
[    -4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   19 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   20 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #   21 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   22 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #   23 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   24 
[     6,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   25 
[    -1,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   26 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   27 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   28 
[     4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   29 
[     4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   30 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   31 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   32 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   33 
[    -4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   34 
[   -12,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   35 
[     4,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   36 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   37 
[    -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   38 
[    -4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   39 
[     4,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #   40 
]: 
JJidentity331[ 3 ] := 
[ 
[     8,  [ [ 1, 3, o2 ], [ [ 1, 2, o1 ], [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #    1 
[     2,  [ [ 2, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #    2 
[    -8,  [ [ 1, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 2, o1 ], o2 ], o1 ], o1 ]  ],  #    3 
[    -4,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 2, o1 ], o2 ], o1 ], o1 ]  ],  #    4 
[    -8,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 2, o1 ], o2 ], o1 ], o1 ]  ],  #    5 
[    -4,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    6 
[     2,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o1 ], o2 ], o1 ], o1 ]  ],  #    7 
[    -8,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #    8 
[     4,  [ [ 1, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #    9 
[     4,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   10 
[     4,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   11 
[     4,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   12 
[     8,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   13 
[    -2,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   14 
[    -4,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   15 
[     8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   16 
[     2,  [ [ 3, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   17 
[    -4,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   18 
[    -4,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   19 
[    12,  [ [ 2, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   20 
[     2,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   21 
[    -8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   22 
[     4,  [ [ 2, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   23 
[    12,  [ [ 2, [ 2, 3, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   24 
[     6,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   25 
[     5,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   26 
[    -8,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   27 
[     4,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #   28 
[     4,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   29 
[     2,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   30 
[     8,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #   31 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   32 
[    14,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   33 
[    -8,  [ [ 1, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   34 
[     8,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   35 
[    -4,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   36 
[    -4,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   37 
[   -16,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   38 
[    -8,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   39 
[   -16,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   40 
[    -2,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   41 
[    -4,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   42 
[     2,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #   43 
[    -7,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   44 
[    -3,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   45 
[    -6,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   46 
[     3,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   47 
]: 
JJidentity331[ 4 ] := 
[ 
[     4,  [ [ 2, 2, o2 ], [ [ 2, 3, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    1 
[     4,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[     8,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    3 
[    -8,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    4 
[    -8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[   -16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    6 
[    -8,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #    7 
[    -4,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #    8 
[   -16,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #    9 
[     8,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   10 
[    -8,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   11 
[    16,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   12 
[    16,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   13 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   14 
[     8,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   15 
[     8,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   16 
[     4,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   17 
[    -8,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   18 
[    -4,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   19 
[     8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   20 
[    16,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   21 
[     8,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   22 
[    -4,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   23 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   24 
[   -16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   25 
[    16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   26 
[     8,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   27 
[     4,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   28 
[    16,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   29 
[    -8,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   30 
[   -16,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   31 
[    -4,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   32 
[    -8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   33 
[    -4,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   34 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   35 
[    -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   36 
[    12,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   37 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   38 
[     6,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   39 
[    -5,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   40 
[    -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   41 
[     6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   42 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   43 
[    12,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   44 
[   -10,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   45 
[    -8,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   46 
[    -5,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   47 
[     8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #   48 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #   49 
[    -8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #   50 
[    -8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #   51 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #   52 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #   53 
[     8,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #   54 
]: 
JJidentity331[ 5 ] := 
[ 
[     8,  [ [ 2, 3, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -8,  [ [ 2, 3, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[    -2,  [ [ 2, 2, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    -2,  [ [ 2, 2, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[     4,  [ [ 2, 3, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[     4,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[    -1,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    7 
[    -2,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    8 
[    -1,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   10 
[     4,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   11 
[     2,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   12 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   13 
[     4,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   14 
[    -4,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   15 
[    -8,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   16 
[   -10,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   17 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[    -4,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   19 
[    -4,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[    -4,  [ [ 2, [ 2, 3, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[    -4,  [ [ 2, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[     8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[    16,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[     8,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   26 
[     8,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   27 
[     6,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[     2,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   29 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   30 
[   -16,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   31 
[    -4,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   32 
[     2,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   33 
[     4,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   34 
[     4,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   35 
[     6,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   36 
[     2,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   37 
[    -4,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   38 
[    -2,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   39 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   40 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   41 
[    -8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   42 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   43 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   44 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   45 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   46 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   47 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   48 
[    -8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   49 
[    -8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   50 
[    -8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   51 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   52 
[    -8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   53 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   54 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[    -3,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[    -3,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   57 
[    -2,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   58 
[    -2,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   59 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   60 
[    12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   61 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   62 
[    16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   63 
[    12,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   64 
[     5,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   65 
[     5,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   66 
[   -16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   67 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   68 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   69 
[   -10,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   70 
[     4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   71 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   72 
[     8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   73 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   74 
[    -4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   75 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   76 
[    -4,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   77 
[     4,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   78 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   79 
[     2,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   80 
[     2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   81 
[     8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   82 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   83 
[     4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   84 
[    -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   85 
[    -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   86 
[     2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   87 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   88 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   89 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   90 
[    -2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   91 
[    -8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   92 
[    -2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   93 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   94 
[    -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   95 
[    12,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #   96 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   97 
[     8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   98 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   99 
[    -4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  100 
[    -8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  101 
[     2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  102 
[     5,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  103 
[    -2,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  104 
[    -2,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  105 
[    -7,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  106 
[    -4,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  107 
]: 
JJidentity331[ 6 ] := 
[ 
[     8,  [ [ 1, 2, o2 ], [ 2, [ [ 2, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    1 
[     4,  [ [ 2, 3, o2 ], [ 1, [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    2 
[     8,  [ [ 2, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[     4,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    4 
[   -12,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    20,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[     8,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[   -16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[     2,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    -4,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[     8,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    -4,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[   -16,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[    -2,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[   -72,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   16 
[    -8,  [ [ 2, [ 2, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   17 
[   -36,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   18 
[   -18,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   19 
[    -8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   20 
[     8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   21 
[    -4,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   22 
[    -4,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   23 
[    -8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   24 
[    -8,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   25 
[   -72,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   26 
[    36,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   27 
[    40,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   28 
[     4,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   29 
[    80,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   30 
[     4,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   31 
[    20,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   32 
[    40,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   33 
[    72,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   34 
[   -24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   35 
[    72,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   36 
[    18,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   37 
[    20,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   38 
[    18,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   39 
[    48,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   40 
[   -16,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   41 
[    36,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   42 
[    38,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   43 
[   -36,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   44 
[   -18,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   45 
[     2,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   46 
[    18,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   47 
[    -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   48 
[    32,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   49 
[   -40,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   50 
[   -40,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   51 
[   -40,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   52 
[    16,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   53 
[    10,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   54 
[   -20,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   55 
[    -8,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   56 
[   -40,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   57 
[    20,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   58 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   59 
[    -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   60 
[    -4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   61 
[   -36,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   62 
[   -72,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   63 
[    72,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   64 
[    36,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   65 
[   -40,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   66 
[   -20,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   67 
[   -20,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   68 
[    -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   69 
[    32,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   70 
[   -20,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   71 
[   -40,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   72 
[   -28,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   73 
[   -72,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   74 
[  -136,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   75 
[   -36,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   76 
[   -32,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   77 
[   -16,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   78 
[   -32,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   79 
[   -56,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   80 
[   -72,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   81 
[   -36,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   82 
[     6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   83 
[     3,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   84 
[    -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   85 
[    16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   86 
[    16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   87 
[    16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   88 
[    72,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   89 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   90 
[    16,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   91 
[   -16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   92 
[    20,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   93 
[     8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   94 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   95 
[    36,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   96 
[   -18,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   97 
[    40,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   98 
[    16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   99 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  100 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  101 
[     2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  102 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  103 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  104 
[    36,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  105 
[   -32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  106 
[    40,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  107 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  108 
[     8,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  109 
[    72,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  110 
[   -36,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  111 
[    40,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  112 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  113 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  114 
[   -16,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  115 
[   -18,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  116 
[    40,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  117 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  118 
[     2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  119 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  120 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  121 
[    40,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  122 
[    16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  123 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  124 
[    20,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  125 
[     4,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  126 
[    36,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  127 
[   -12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  128 
[    80,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  129 
[    40,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  130 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  131 
[    -6,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  132 
[   -40,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  133 
[   -20,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  134 
[   -20,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  135 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  136 
[    10,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  137 
[   -40,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  138 
[   -80,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  139 
[   -20,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  140 
[   -40,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  141 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  142 
[    -2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  143 
[    -4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  144 
[    36,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  145 
]: 
JJidentity331[ 7 ] := 
[ 
[     8,  [ [ 1, 2, o1 ], [ [ 1, 1, o1 ], [ 3, [ 2, 2, o1 ], o1 ], o2 ], o2 ]  ],  #    1 
[    -8,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    2 
[   -32,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    3 
[    -8,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    4 
[    24,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    5 
[    64,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    6 
[    32,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    32,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[    16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[   -64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    -8,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[     8,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[   -12,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[   -20,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[   -16,  [ [ 1, [ 2, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #   17 
[   128,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   18 
[    40,  [ [ 2, [ 2, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   19 
[    48,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   20 
[    16,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   21 
[     4,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   22 
[    16,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   23 
[     8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   24 
[     8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   25 
[    96,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   26 
[   -32,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   27 
[   -96,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   28 
[   -32,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   29 
[  -192,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   30 
[   -48,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   31 
[   -64,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   32 
[   -64,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   33 
[    80,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   34 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   35 
[   -32,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   36 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   37 
[   -48,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   38 
[  -144,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   39 
[   -48,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   40 
[   -48,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   41 
[    64,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   42 
[    64,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   43 
[    72,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   44 
[    -8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   45 
[   -16,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   46 
[    96,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   47 
[    96,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   48 
[    96,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   49 
[   -24,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   50 
[    48,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   51 
[    96,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   52 
[   -48,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   53 
[    48,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   54 
[    20,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   55 
[    40,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   56 
[    96,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   57 
[    80,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   58 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   59 
[    -4,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   60 
[    72,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   61 
[   144,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   62 
[  -120,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   63 
[   -60,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   64 
[    96,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   65 
[    32,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   66 
[    48,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   67 
[    24,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   68 
[    48,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   69 
[    96,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   70 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   71 
[   192,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   72 
[   224,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   73 
[   128,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   74 
[   160,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   75 
[    88,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   76 
[   160,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   77 
[   132,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   78 
[   184,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   79 
[   108,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   80 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   81 
[    16,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   82 
[   -20,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   83 
[    -9,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   84 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   85 
[   -80,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   86 
[   -18,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   87 
[  -180,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   88 
[   -40,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   89 
[   -80,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   90 
[   -48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   91 
[   -48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   92 
[   -20,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   93 
[   -90,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   94 
[    15,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   95 
[   -96,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   96 
[   -80,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   97 
[   -40,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   98 
[   -48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #   99 
[   -40,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  100 
[    -9,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  101 
[   -90,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  102 
[   -96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  103 
[   -96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  104 
[   -40,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  105 
[  -180,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  106 
[    30,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  107 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  108 
[   -80,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  109 
[   -40,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  110 
[    15,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  111 
[   -96,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  112 
[   -40,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  113 
[   -20,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  114 
[   -40,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  115 
[   -96,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  116 
[   -80,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  117 
[   -40,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  118 
[   -48,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  119 
[   -20,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  120 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  121 
[    -8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  122 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  123 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  124 
[   -16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  125 
[   -16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  126 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  127 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  128 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  129 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  130 
[    -4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  131 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  132 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  133 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  134 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  135 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  136 
[    -8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  137 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  138 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  139 
[    -4,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  140 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  141 
[    16,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  142 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  143 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  144 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  145 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  146 
[    16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  147 
[    24,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  148 
[     8,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  149 
[     4,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  150 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  151 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  152 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  153 
[   -56,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  154 
[    36,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  155 
[  -176,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  156 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  157 
[   -48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  158 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  159 
[     8,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  160 
[    -4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  161 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  162 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  163 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  164 
[     4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  165 
[   -16,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  166 
[    -8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  167 
[    32,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  168 
[    12,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  169 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  170 
[    24,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  171 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  172 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  173 
[    -4,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  174 
[    -8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  175 
[    -8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  176 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  177 
[    -8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  178 
[    -8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  179 
[   -16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  180 
[    -4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  181 
[    -8,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  182 
[    -4,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  183 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  184 
[    64,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  185 
[    40,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  186 
[    48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  187 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  188 
[   -80,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  189 
[   -52,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  190 
[    72,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  191 
[   128,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  192 
[    48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  193 
[    96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  194 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  195 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  196 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  197 
[   -48,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  198 
]: 
JJidentity331[ 8 ] := 
[ 
[     8,  [ [ 2, 2, o2 ], [ 2, [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -8,  [ [ 2, 2, o2 ], [ 3, [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    2 
[   -16,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -8,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    4 
[   -32,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[    -8,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    6 
[    24,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #    7 
[    64,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    8 
[    32,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #    9 
[    32,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[   -64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    -8,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[     8,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[   -12,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[   -20,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[     8,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 3, o2 ], o2 ], o1 ], o2 ]  ],  #   19 
[   -16,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 2, [ 1, 3, o2 ], o2 ], o1 ], o2 ]  ],  #   20 
[   -16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 3, o2 ], o2 ], o1 ], o2 ]  ],  #   21 
[   128,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   22 
[    40,  [ [ 2, [ 2, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   23 
[    48,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   24 
[    16,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   25 
[     4,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   26 
[    16,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   27 
[     8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   28 
[     8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   29 
[     8,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 2, [ 1, 3, o2 ], o2 ], o2 ], o1 ]  ],  #   30 
[     4,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   31 
[    96,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   32 
[   -32,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   33 
[   -96,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   34 
[   -32,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   35 
[  -192,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   36 
[   -48,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   37 
[   -64,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   38 
[   -64,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   39 
[    80,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   40 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   41 
[   -32,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   42 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   43 
[   -48,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   44 
[  -144,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   45 
[   -48,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   46 
[   -48,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   47 
[    64,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   48 
[    64,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   49 
[    72,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   50 
[    -8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   51 
[    24,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   52 
[   -28,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   53 
[     3,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   54 
[   -14,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   55 
[     8,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   56 
[    28,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   57 
[    29,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   58 
[    96,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   59 
[    96,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   60 
[    96,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   61 
[   -24,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   62 
[    48,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   63 
[    96,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   64 
[   -48,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   65 
[    48,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   66 
[    20,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   67 
[    40,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   68 
[    96,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   69 
[    80,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   70 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   71 
[    -4,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   72 
[    72,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   73 
[   144,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   74 
[  -120,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   75 
[   -60,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   76 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o1 ], o2 ]  ],  #   77 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o1 ], o2 ]  ],  #   78 
[   -16,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   79 
[    16,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o2 ], o1 ], o2 ]  ],  #   80 
[   -32,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   81 
[    32,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   82 
[   -28,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   83 
[   -56,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   84 
[   -56,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   85 
[   -56,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   86 
[   -28,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   87 
[   -28,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   88 
[   -28,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   89 
[    96,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   90 
[    32,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   91 
[    48,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   92 
[    24,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   93 
[    48,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   94 
[    96,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   95 
[    16,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   96 
[   192,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   97 
[   224,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   98 
[   128,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   99 
[   160,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  100 
[    88,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  101 
[   160,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  102 
[   132,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  103 
[   184,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  104 
[   108,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  105 
[   -11,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #  106 
[    14,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #  107 
[   -24,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #  108 
[    56,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #  109 
[    14,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  110 
[     4,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #  111 
[     8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #  112 
[    -3,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  113 
[    -4,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #  114 
[    -8,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #  115 
[   -15,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #  116 
[    -1,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  117 
[    14,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #  118 
[    20,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #  119 
[   -20,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  120 
[    -9,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  121 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  122 
[   -80,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  123 
[   -18,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  124 
[  -180,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  125 
[   -40,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  126 
[   -80,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  127 
[   -48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  128 
[   -48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  129 
[   -20,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  130 
[   -90,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  131 
[    15,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  132 
[   -96,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  133 
[   -80,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  134 
[   -40,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  135 
[   -48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  136 
[   -40,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  137 
[    -9,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  138 
[   -90,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  139 
[   -96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  140 
[   -96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  141 
[   -40,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  142 
[  -180,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  143 
[    30,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  144 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  145 
[   -80,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  146 
[   -40,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  147 
[    15,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  148 
[   -96,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  149 
[   -40,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  150 
[   -20,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  151 
[   -40,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  152 
[   -96,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  153 
[   -80,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  154 
[   -40,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  155 
[   -48,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  156 
[   -20,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  157 
[    -8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  158 
[     8,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  159 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  160 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  161 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  162 
[     4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  163 
[    -4,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  164 
[    -8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  165 
[    56,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  166 
[    28,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  167 
[    20,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  168 
[    28,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  169 
[    56,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  170 
[    72,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  171 
[    28,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  172 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  173 
[   -56,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  174 
[    36,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  175 
[  -176,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  176 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  177 
[   -48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  178 
[    -3,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  179 
[    -7,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  180 
[   -28,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  181 
[   -14,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  182 
[   -20,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  183 
[    26,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  184 
[    28,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  185 
[    -7,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  186 
[   -10,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  187 
[    14,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  188 
[     7,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  189 
[     7,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  190 
[    28,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  191 
[     3,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  192 
[    -6,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  193 
[    -7,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  194 
[    -7,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  195 
[   -14,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  196 
[   -14,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  197 
[   -60,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  198 
[   -28,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  199 
[     7,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  200 
[    52,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  201 
[    14,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  202 
[   -15,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  203 
[     7,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  204 
[    14,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  205 
[     6,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  206 
[   -31,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  207 
[   -21,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  208 
[   -21,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  209 
[   -28,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  210 
[     4,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  211 
[     7,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  212 
[    11,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  213 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  214 
[    64,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  215 
[    40,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  216 
[    48,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  217 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  218 
[   -80,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  219 
[   -52,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  220 
[    72,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  221 
[   128,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  222 
[    48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  223 
[    96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  224 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  225 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  226 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  227 
[   -48,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  228 
]: 
JJidentity331[ 9 ] := 
[ 
[    32,  [ [ 2, 3, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[   -32,  [ [ 2, 3, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[   -16,  [ [ 2, 2, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[   -16,  [ [ 2, 2, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    32,  [ [ 2, 3, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[   -32,  [ [ 2, 3, o2 ], [ 2, [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[    32,  [ [ 2, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #    7 
[    16,  [ [ 2, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #    8 
[    32,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #    9 
[    16,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   10 
[   -32,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #   11 
[   -24,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #   12 
[    32,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   13 
[   -64,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   14 
[    32,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   15 
[   -24,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   16 
[    16,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   17 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   18 
[   -24,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   19 
[    24,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[   192,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[    64,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[    96,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    96,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[    64,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[    96,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   26 
[   -64,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   27 
[    48,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[    64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   29 
[  -256,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   30 
[   -64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   31 
[    28,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   32 
[   -28,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   33 
[    24,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   34 
[   -24,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   35 
[  -128,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   36 
[   -64,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   37 
[   -64,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   38 
[   -52,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   39 
[   -44,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   40 
[   192,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   41 
[   168,  [ [ 2, [ 2, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   42 
[    24,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   43 
[    36,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   44 
[   -64,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   45 
[    64,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   46 
[   -32,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   47 
[    -8,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   48 
[    24,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   49 
[   -64,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   50 
[    32,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   51 
[   -64,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   52 
[    64,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   53 
[    32,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   54 
[   -24,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[    40,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[    32,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   57 
[    32,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   58 
[    48,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   59 
[    48,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   60 
[  -272,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   61 
[  -176,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   62 
[  -544,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   63 
[  -136,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   64 
[  -176,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   65 
[   144,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   66 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   67 
[   224,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   68 
[   120,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   69 
[  -128,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   70 
[    64,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   71 
[  -368,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   72 
[   -64,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   73 
[   -24,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   74 
[   -88,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   75 
[   104,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   76 
[   320,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   77 
[   168,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   78 
[   112,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   79 
[   224,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   80 
[   272,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   81 
[   272,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   82 
[   272,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   83 
[   112,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   84 
[   -68,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   85 
[   136,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   86 
[   -56,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   87 
[   272,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   88 
[  -136,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   89 
[   160,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   90 
[    52,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   91 
[   104,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   92 
[   320,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   93 
[     8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   94 
[   208,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   95 
[   -64,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   96 
[   -32,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   97 
[    56,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   98 
[   112,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   99 
[  -168,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  100 
[   -88,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  101 
[   272,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #  102 
[    64,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  103 
[   136,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  104 
[   124,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #  105 
[   224,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  106 
[   136,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  107 
[   272,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  108 
[   -72,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  109 
[   456,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #  110 
[   224,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  111 
[   296,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  112 
[   320,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  113 
[   224,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  114 
[   320,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  115 
[   220,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  116 
[   200,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  117 
[   100,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  118 
[    16,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  119 
[   -44,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  120 
[   -35,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  121 
[    64,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  122 
[  -256,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  123 
[  -176,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  124 
[   -46,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  125 
[  -236,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  126 
[   -80,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  127 
[  -160,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  128 
[  -112,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  129 
[  -136,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  130 
[  -112,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  131 
[   -56,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  132 
[   -94,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  133 
[     9,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  134 
[  -272,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  135 
[  -160,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  136 
[   -80,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  137 
[  -160,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  138 
[   -88,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  139 
[   -47,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  140 
[  -134,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  141 
[  -224,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  142 
[  -272,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  143 
[  -288,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  144 
[   -80,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  145 
[  -252,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  146 
[    50,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  147 
[  -272,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  148 
[  -160,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  149 
[   -80,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  150 
[  -112,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  151 
[    25,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  152 
[  -272,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  153 
[   -80,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  154 
[   -48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  155 
[   -96,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  156 
[  -272,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  157 
[  -160,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  158 
[   -80,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  159 
[  -136,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  160 
[   -40,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  161 
[    16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  162 
[    16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  163 
[   -32,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  164 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  165 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  166 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  167 
[   -32,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  168 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  169 
[   -32,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  170 
[   -32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  171 
[   -32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  172 
[   -32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  173 
[   -64,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  174 
[   -32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  175 
[    32,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  176 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  177 
[   -12,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  178 
[   -12,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  179 
[    -8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  180 
[    -8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  181 
[    16,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  182 
[    48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  183 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  184 
[    64,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  185 
[    48,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  186 
[    20,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  187 
[    20,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  188 
[   -16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  189 
[   -16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  190 
[    32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  191 
[    32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  192 
[   -40,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  193 
[   -56,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  194 
[    60,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  195 
[  -624,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  196 
[  -272,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  197 
[  -240,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  198 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  199 
[    -8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  200 
[    32,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  201 
[    -8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  202 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  203 
[    32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  204 
[    32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  205 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  206 
[    -8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  207 
[     8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  208 
[    12,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  209 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  210 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  211 
[   -16,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  212 
[   -24,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  213 
[   -32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  214 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  215 
[   -20,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  216 
[   -40,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  217 
[   144,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  218 
[   104,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  219 
[   136,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  220 
[    16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  221 
[  -328,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  222 
[  -164,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  223 
[   208,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  224 
[   352,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  225 
[   136,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  226 
[   272,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  227 
[   -84,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  228 
[   152,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  229 
[   176,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  230 
[   -24,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  231 
]: 
JJidentity331[ 10 ] := 
[ 
[     8,  [ [ 2, 2, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[    -8,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[     8,  [ [ 2, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #    3 
[    -8,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #    4 
[    16,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    5 
[   -32,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    6 
[   -16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    7 
[    -8,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    8 
[   -16,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #    9 
[    24,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   10 
[    32,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   11 
[   -16,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   12 
[    16,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   13 
[    16,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   14 
[   -16,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   15 
[   -32,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   16 
[    16,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   17 
[    -2,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   18 
[     2,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   19 
[   -12,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   20 
[    12,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   21 
[   -32,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   22 
[    16,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   23 
[    -6,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   24 
[   -10,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   25 
[    -4,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   26 
[    -8,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   27 
[   160,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   28 
[    40,  [ [ 2, [ 2, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   29 
[    64,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   30 
[    32,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   31 
[     4,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   32 
[   -16,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   33 
[    -8,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   34 
[   -32,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   35 
[   -32,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   36 
[   -32,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   37 
[    -8,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   38 
[   -16,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   39 
[    -8,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   40 
[   -32,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   41 
[    16,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   42 
[     8,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   43 
[     8,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #   44 
[   128,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   45 
[   -48,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   46 
[  -104,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   47 
[   -24,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   48 
[  -208,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   49 
[   -52,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   50 
[   -88,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   51 
[   -96,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   52 
[    64,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   53 
[     8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   54 
[   -64,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   55 
[    -8,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   56 
[   -52,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   57 
[   -16,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   58 
[  -136,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   59 
[    16,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   60 
[   -64,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   61 
[   -76,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   62 
[    80,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   63 
[    64,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   64 
[    56,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   65 
[    -4,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   66 
[   -16,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   67 
[    -4,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   68 
[   -24,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   69 
[   104,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   70 
[   104,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   71 
[   104,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   72 
[   -12,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   73 
[   -26,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   74 
[    52,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   75 
[     6,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   76 
[   104,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   77 
[   -52,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   78 
[    32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   79 
[    12,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   80 
[    24,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   81 
[    64,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #   82 
[    48,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   83 
[    -8,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   84 
[    -4,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   85 
[    72,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   86 
[   144,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #   87 
[  -152,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   88 
[   -76,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #   89 
[    -8,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   90 
[   104,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   91 
[    36,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   92 
[    52,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   93 
[    20,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   94 
[   -24,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #   95 
[    52,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   96 
[   104,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #   97 
[    32,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #   98 
[   200,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #   99 
[   256,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  100 
[   116,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  101 
[   128,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  102 
[    72,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  103 
[   128,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  104 
[   136,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  105 
[   168,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  106 
[    84,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  107 
[     4,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #  108 
[    -4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  109 
[   -14,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  110 
[    -5,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  111 
[   -16,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  112 
[   -80,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  113 
[   -64,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  114 
[   -14,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  115 
[  -172,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  116 
[   -32,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  117 
[   -64,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  118 
[    12,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  119 
[   -52,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  120 
[   -44,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  121 
[   -18,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  122 
[   -90,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  123 
[    31,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  124 
[  -104,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  125 
[   -72,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  126 
[   -36,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  127 
[   -32,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  128 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  129 
[    -3,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  130 
[   -78,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  131 
[    24,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  132 
[  -104,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  133 
[   -72,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  134 
[   -28,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  135 
[  -164,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  136 
[    70,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  137 
[  -104,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  138 
[   -56,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  139 
[   -28,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  140 
[    12,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  141 
[    33,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  142 
[  -104,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  143 
[   -32,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  144 
[   -12,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  145 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  146 
[  -104,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  147 
[   -56,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  148 
[   -28,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  149 
[   -52,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  150 
[   -16,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  151 
[   -16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  152 
[   -16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  153 
[   -32,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  154 
[   -32,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  155 
[    24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  156 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  157 
[   -16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  158 
[   -40,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  159 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  160 
[   -40,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  161 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  162 
[   -32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  163 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  164 
[   -40,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  165 
[   -32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  166 
[   -40,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  167 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  168 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  169 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  170 
[    -8,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  171 
[    -8,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  172 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  173 
[     8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  174 
[    24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  175 
[    32,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  176 
[    64,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  177 
[    64,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  178 
[    64,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  179 
[    16,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  180 
[    16,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  181 
[    16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  182 
[    16,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  183 
[    32,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  184 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  185 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  186 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  187 
[     8,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  188 
[    16,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  189 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  190 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  191 
[    16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  192 
[     8,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  193 
[    16,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  194 
[    16,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  195 
[    -8,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  196 
[   -72,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  197 
[    36,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  198 
[  -224,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  199 
[  -104,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  200 
[   -40,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  201 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  202 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  203 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  204 
[    -8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  205 
[    24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  206 
[     4,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  207 
[   -24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  208 
[    40,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  209 
[    32,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  210 
[   -16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  211 
[    16,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  212 
[    -8,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  213 
[   -16,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  214 
[     4,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  215 
[     8,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  216 
[    -8,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  217 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  218 
[   -24,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  219 
[   -32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  220 
[   -64,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  221 
[     8,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  222 
[   -16,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  223 
[     4,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  224 
[    72,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  225 
[    44,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  226 
[    52,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  227 
[     4,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  228 
[    -8,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  229 
[    -8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  230 
[   -52,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  231 
[   -38,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  232 
[    96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  233 
[   192,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  234 
[    52,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  235 
[   112,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  236 
[   -18,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  237 
[    28,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  238 
[    32,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  239 
[   -64,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  240 
]: 
JJidentity331[ 11 ] := 
[ 
[    24,  [ [ 2, 2, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    1 
[   -24,  [ [ 2, 2, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o2 ], o1 ]  ],  #    2 
[  -192,  [ [ 1, 3, o2 ], [ 2, [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    3 
[    96,  [ [ 2, 2, o2 ], [ 1, [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    4 
[    48,  [ [ 2, 2, o2 ], [ 2, [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    5 
[    96,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    6 
[    48,  [ [ 2, 2, o2 ], [ 3, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    7 
[   -96,  [ [ 2, 3, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ], o1 ]  ],  #    8 
[   384,  [ [ 2, 3, o2 ], [ 1, [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #    9 
[    96,  [ [ 2, 3, o2 ], [ 1, [ [ 2, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   10 
[    96,  [ [ 2, 3, o2 ], [ 2, [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   11 
[   -96,  [ [ 2, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   12 
[   -48,  [ [ 2, 3, o2 ], [ [ 2, 2, o1 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   13 
[    96,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #   14 
[   -24,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #   15 
[   192,  [ [ 2, 3, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #   16 
[   192,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 2, o2 ], o2 ], o1 ], o1 ]  ],  #   17 
[   192,  [ [ 2, 3, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #   18 
[    72,  [ [ 2, 3, o2 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o1 ]  ],  #   19 
[  -192,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   20 
[   192,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   21 
[    72,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   22 
[   -96,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   23 
[  -144,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   24 
[   192,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   25 
[    48,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   26 
[   120,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o1 ], o2 ]  ],  #   27 
[   -72,  [ [ 1, [ 2, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   28 
[   384,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   29 
[   288,  [ [ 1, [ 2, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   30 
[   192,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   31 
[   192,  [ [ 2, [ 1, 1, o1 ], o1 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   32 
[   256,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   33 
[   320,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   34 
[  -256,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   35 
[   208,  [ [ 2, [ 1, 2, o1 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   36 
[    64,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   37 
[  -448,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   38 
[  -288,  [ [ 2, [ 1, 3, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   39 
[   104,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   40 
[  -104,  [ [ 2, [ 2, 2, o1 ], o1 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   41 
[    80,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   42 
[   -80,  [ [ 2, [ 2, 3, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   43 
[    64,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   44 
[  -448,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o1 ], o2 ]  ],  #   45 
[  -288,  [ [ 3, [ 1, 2, o1 ], o1 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   46 
[   -40,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   47 
[  -152,  [ [ 3, [ 2, 2, o1 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o1 ], o2 ]  ],  #   48 
[  -384,  [ [ 2, [ 1, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   49 
[   264,  [ [ 2, [ 2, 3, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   50 
[  -264,  [ [ 3, [ 1, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   51 
[  -240,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #   52 
[    84,  [ [ 3, [ 2, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o1 ], o2 ]  ],  #   53 
[    96,  [ [ 1, [ 1, 3, o1 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   54 
[   -96,  [ [ 1, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   55 
[    96,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   56 
[    48,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   57 
[   -96,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   58 
[   -48,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   59 
[   192,  [ [ 1, [ 2, 3, o1 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   60 
[  -192,  [ [ 1, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   61 
[    96,  [ [ 1, [ 2, 3, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   62 
[    96,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   63 
[    48,  [ [ 2, [ 1, 1, o1 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   64 
[   192,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   65 
[   192,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   66 
[   192,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   67 
[    96,  [ [ 2, [ 1, 3, o1 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   68 
[    24,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   69 
[   -24,  [ [ 2, [ 2, 2, o1 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   70 
[   192,  [ [ 2, [ 2, 3, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   71 
[   144,  [ [ 3, [ 1, 1, o1 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   72 
[   576,  [ [ 3, [ 1, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   73 
[   -72,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   74 
[   168,  [ [ 3, [ 2, 2, o1 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #   75 
[  -384,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   76 
[  -384,  [ [ 1, [ 1, 2, o1 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #   77 
[   -96,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   78 
[   -96,  [ [ 1, [ 2, 2, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   79 
[   -96,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   80 
[   -96,  [ [ 2, [ 1, 2, o1 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   81 
[  -528,  [ [ 1, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   82 
[   336,  [ [ 1, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   83 
[   -96,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   84 
[  -288,  [ [ 1, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   85 
[  -192,  [ [ 1, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   86 
[   -48,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   87 
[   288,  [ [ 2, [ 1, 1, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   88 
[   576,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   89 
[   -48,  [ [ 2, [ 1, 2, o1 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   90 
[    48,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   91 
[   480,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   92 
[   264,  [ [ 2, [ 1, 3, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   93 
[   -24,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #   94 
[   288,  [ [ 2, [ 2, 2, o1 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   95 
[  -128,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   96 
[  -416,  [ [ 2, [ 2, 3, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   97 
[   264,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #   98 
[   288,  [ [ 3, [ 1, 1, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #   99 
[  -360,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  100 
[  -192,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  101 
[    24,  [ [ 3, [ 1, 2, o1 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  102 
[  -136,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  103 
[   272,  [ [ 3, [ 2, 2, o1 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  104 
[   720,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #  105 
[   360,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #  106 
[   -72,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  107 
[  -156,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  108 
[   -48,  [ [ 1, [ 2, 3, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  109 
[   208,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #  110 
[   -48,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  111 
[    68,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  112 
[    88,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  113 
[   416,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o1 ], o2 ]  ],  #  114 
[  -120,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  115 
[   176,  [ [ 2, [ 1, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  116 
[   -96,  [ [ 2, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  117 
[   -24,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  118 
[   -48,  [ [ 2, [ 2, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  119 
[  -344,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  120 
[  -688,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o1 ], o2 ]  ],  #  121 
[   696,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  122 
[   336,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o1 ], o2 ]  ],  #  123 
[   384,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #  124 
[   120,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  125 
[   384,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  126 
[   300,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #  127 
[   912,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  128 
[   168,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  129 
[   384,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  130 
[  -392,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  131 
[  -296,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 3, o1 ], o1 ], o2 ]  ],  #  132 
[  -768,  [ [ 2, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  133 
[   112,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  134 
[   176,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  135 
[    40,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 3, o1 ], o1 ], o2 ]  ],  #  136 
[    80,  [ [ 2, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  137 
[  -380,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 2, 2, o1 ], o1 ], o2 ]  ],  #  138 
[  -488,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  139 
[  -180,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o1 ], [ 1, 2, o1 ], o1 ], o2 ]  ],  #  140 
[   116,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  141 
[   -58,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  142 
[   -49,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  143 
[   -96,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  144 
[   -48,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  145 
[   280,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  146 
[  -136,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  147 
[  -184,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  148 
[    46,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  149 
[   492,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  150 
[   -96,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  151 
[   -68,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  152 
[   -40,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  153 
[   -96,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  154 
[  -456,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  155 
[   -96,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  156 
[   -44,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  157 
[    26,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  158 
[   390,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  159 
[  -165,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  160 
[   -96,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  161 
[  -192,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  162 
[     8,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  163 
[     4,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  164 
[    48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  165 
[    24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  166 
[    92,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  167 
[  -116,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  168 
[   -44,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  169 
[   -73,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  170 
[   150,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  171 
[  -720,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  172 
[  -184,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  173 
[     4,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  174 
[   492,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  175 
[  -474,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  176 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  177 
[  -192,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  178 
[   -88,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  179 
[   -44,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  180 
[  -408,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o1 ], o2 ], o1 ]  ],  #  181 
[  -189,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  182 
[  -192,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  183 
[   -48,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  184 
[     4,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  185 
[    48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  186 
[   -34,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  187 
[   -20,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  188 
[   -88,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  189 
[   -44,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  190 
[   -96,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o1 ], o2 ], o1 ]  ],  #  191 
[   -24,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  192 
[     2,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o1 ], o2 ], o1 ]  ],  #  193 
[    48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  194 
[   240,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  195 
[    96,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  196 
[   288,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  197 
[   192,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  198 
[  -192,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  199 
[   192,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  200 
[    48,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  201 
[   336,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  202 
[   288,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  203 
[   528,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  204 
[   -96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  205 
[   288,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  206 
[   336,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  207 
[   384,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  208 
[   336,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  209 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  210 
[  -192,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  211 
[  -144,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  212 
[    84,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  213 
[    84,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  214 
[   -24,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  215 
[   -24,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  216 
[  -240,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  217 
[   -48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  218 
[  -336,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  219 
[  -672,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  220 
[  -768,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  221 
[  -528,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  222 
[  -204,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  223 
[  -204,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o1 ], o2 ], o2 ], o1 ]  ],  #  224 
[   -96,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  225 
[    48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  226 
[  -288,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  227 
[   -48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  228 
[  -192,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  229 
[   -96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  230 
[   -96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 3, o2 ], o1 ], o2 ], o1 ]  ],  #  231 
[   -96,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  232 
[  -144,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  233 
[  -288,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  234 
[  -192,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  235 
[  -192,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  236 
[   -96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  237 
[   -48,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  238 
[   -96,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  239 
[   -96,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  240 
[    24,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  241 
[   312,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  242 
[    48,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  243 
[   -20,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o1 ], o2 ], o1 ]  ],  #  244 
[   208,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o1 ], o2 ], o1 ]  ],  #  245 
[   -48,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  246 
[  -304,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o1 ]  ],  #  247 
[    48,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  248 
[    72,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  249 
[   -48,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  250 
[    72,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  251 
[  -240,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  252 
[    24,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  253 
[   192,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  254 
[  -336,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  255 
[  -288,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  256 
[    96,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  257 
[  -144,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  258 
[    72,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  259 
[    96,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  260 
[   -72,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  261 
[   -84,  [ [ 2, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 3, o2 ], o2 ], o1 ]  ],  #  262 
[    24,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  263 
[   216,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  264 
[   240,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  265 
[   264,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  266 
[   672,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  267 
[   -72,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 2, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  268 
[   204,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  269 
[  -120,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  270 
[  -128,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  271 
[    32,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  272 
[   -72,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  273 
[   -24,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  274 
[  -384,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  275 
[  -160,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  276 
[  -112,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o1 ]  ],  #  277 
[  -384,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o1 ]  ],  #  278 
[    24,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  279 
[   232,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o1 ]  ],  #  280 
[   288,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ],  #  281 
[   264,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o1 ]  ]   #  282 
]: 

################################################################################################

# ( 9) partition 322: no new identities
# (10) partition 3211: no new identities
# (11) partition 31111: no new identities
# (12) partition 2221: no new identities
# (13) partition 22111: no new identities
# (14) partition 211111: no new identities
# (15) partition 1111111: no new identities

################################################################################################


==> anc/Revised_LJ_deg_7_all_new_nonlinear_copy.txt <==

################################################################################################

# This file contains the new nonlinear Lie-Jordan identities in degree 7: polynomial identities
# relating the Lie bracket and the Jordan product in the free associative interchange algebra.

# Each identity consists of a list of terms, and there is one term per line.  
# Each term is an ordered pair [ c, m ] consisting of a coefficient c and a monomial m.  
# Each monomial is a nested list representing a binary tree.  Each item in each list is either:
#  i) a number representing a variable, thus 1, 2, 3, ... represent a, b, c, ..., or 
# ii) a triple [ f, g, o ] representing a product where f and g are the two factors and o is an 
#     operation symbol; this triple represents the product f o g where f and g are monomials of
#     strictly lower degree.
# The leaves of the tree consist of numbers representing the variables in the monomial.  
# The internal nodes of the tree are the operation symbols: 
#  i) o1 represents the Lie bracket [-,-]_1 of the first associative operation, and 
# ii) o2 represents the Jordan product {-,-}_2 of the second associative operation.
# For example, the first term below represents the following monomial:

# { [ a, b ]_1, [ { a, a }_2, { a, { a, a }_2 }_2 ]_1 }_2

################################################################################################

# [1] partition 7: no new identities

################################################################################################

# [2] partition 61: three new nonlinear identities

LJidentity61[ 1 ] :=
[ 
[   1,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   1 
[  -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   2 
[   1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ]   #   3 
]: 
LJidentity61[ 2 ] :=
[ 
[   1,  [ [ 1, 2, o1 ], [ 1, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   1 
[   2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   2 
[  -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   3 
[  -2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   4 
[   1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   5 
[   2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ]   #   6 
]: 
LJidentity61[ 3 ] :=
[ 
[   1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -1,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[   1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   3 
[   1,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   4 
[  -2,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   5 
[  -1,  [ [ 1, 1, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   6 
[  -1,  [ [ 1, 1, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   7 
[   2,  [ [ 1, 2, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   8 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   9 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  10 
[   2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  11 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  12 
]: 

################################################################################################

# [3] partition 52: two new nonlinear identities

LJidentity52[ 1 ] :=
[ 
[   1,  [ [ 1, 2, o1 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   1 
[   2,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   2 
[  -1,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   3 
[  -2,  [ [ 1, [ 1, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   4 
[   2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   5 
[  -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   6 
[   1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   7 
[   2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ]   #   8 
]: 
LJidentity52[ 2 ] :=
[ 
[   1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -1,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[   1,  [ [ 1, 1, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   3 
[  -1,  [ [ 2, 2, o2 ], [ 1, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   4 
[  -1,  [ [ 1, 1, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   5 
[   1,  [ [ 2, 2, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   6 
[   1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   7 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   8 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   9 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  10 
[   2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  11 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #  12 
]: 

################################################################################################

# [4] partition 511: four new nonlinear identities

LJidentity511[ 1 ] :=
[ 
[   1,  [ [ 1, 3, o1 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   1 
[   2,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 1, [ 1, 3, o2 ], o2 ], o1 ], o2 ]  ],  #   2 
[  -1,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   3 
[  -2,  [ [ 1, [ 1, 3, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   4 
[   2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 1, [ 1, 3, o2 ], o2 ], o1 ], o2 ]  ],  #   5 
[  -1,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   6 
[   1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   7 
[   2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o2 ]  ]   #   8 
]: 
LJidentity511[ 2 ] :=
[ 
[   2,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[   4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[   2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[  -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   5 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   6 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   7 
[  -2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   8 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   9 
[   1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  10 
]: 
LJidentity511[ 3 ] :=
[ 
[   1,  [ [ 1, 3, o1 ], [ 2, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   1 
[  -1,  [ [ 2, 3, o1 ], [ 1, [ [ 1, 1, o2 ], [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   2 
[  -2,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   3 
[  -2,  [ [ 1, 3, o1 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   4 
[   1,  [ [ 2, 3, o1 ], [ [ 1, 1, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   5 
[   2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   6 
[   2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   7 
[  -1,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   8 
[  -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   9 
[   1,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #  10 
[  -2,  [ [ 3, [ 1, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #  11 
[  -4,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o2 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #  12 
[   4,  [ [ 1, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #  13 
[  -4,  [ [ 1, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ],  #  14 
[   2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ]   #  15 
]: 
LJidentity511[ 4 ] :=
[ 
[   1,  [ [ 1, 2, o2 ], [ 1, [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -1,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[  -1,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[   1,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[   1,  [ [ 1, 2, o2 ], [ 1, [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   5 
[   1,  [ [ 1, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   6 
[  -1,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   7 
[  -1,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   8 
[  -1,  [ [ 1, 2, o2 ], [ [ 1, 1, o2 ], [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   9 
[  -1,  [ [ 1, 2, o2 ], [ [ 1, 3, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  10 
[   1,  [ [ 1, 3, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  11 
[   1,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  12 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  13 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  14 
[   1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  15 
[   1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  16 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  17 
[   1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  18 
]: 

################################################################################################

# [5] partition 43: three new nonlinear identities

LJidentity43[ 1 ] :=
[ 
[   2,  [ [ 1, 2, o1 ], [ 1, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   1 
[  -2,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   2 
[  -1,  [ [ 1, 2, o1 ], [ [ 2, 2, o2 ], [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   3 
[   2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   4 
[  -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   5 
[   1,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   6 
[  -1,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   7 
[   2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #   8 
[   2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ]   #   9 
]: 
LJidentity43[ 2 ] :=
[ 
[   2,  [ [ 1, 2, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -2,  [ [ 1, 2, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[  -1,  [ [ 2, 2, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[   1,  [ [ 2, 2, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[   2,  [ [ 1, 2, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   5 
[  -1,  [ [ 2, 2, o2 ], [ 1, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   6 
[  -1,  [ [ 2, 2, o2 ], [ 2, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   7 
[  -2,  [ [ 1, 2, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   8 
[   1,  [ [ 2, 2, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   9 
[   1,  [ [ 2, 2, o2 ], [ [ 1, 2, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  10 
[   2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  11 
[  -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  12 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  13 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  14 
[  -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  15 
[   2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  16 
[   2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  17 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  18 
[  -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  19 
[   2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  20 
]: 
LJidentity43[ 3 ] :=
[ 
[   2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[  -2,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[   2,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 2, [ 1, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[   2,  [ [ 1, 2, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   5 
[  -2,  [ [ 1, 2, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   6 
[  -1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   7 
[   2,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 2, [ 1, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   8 
[  -1,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   9 
[   2,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 2, [ 1, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #  10 
[   2,  [ [ 1, 1, o2 ], [ 2, [ 2, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #  11 
[  -1,  [ [ 1, 1, o2 ], [ 2, [ 2, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #  12 
[   2,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #  13 
[  -4,  [ [ 1, 2, o2 ], [ 1, [ 1, [ 2, [ 1, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #  14 
[  -2,  [ [ 2, 2, o2 ], [ 1, [ 1, [ 1, [ 1, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #  15 
[   1,  [ [ 2, 2, o2 ], [ 1, [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #  16 
[  -2,  [ [ 1, 1, o2 ], [ 1, [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  17 
[   2,  [ [ 1, 2, o2 ], [ 1, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  18 
[  -2,  [ [ 2, 2, o2 ], [ 1, [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  19 
[  -3,  [ [ 1, 1, o2 ], [ [ 1, 2, o1 ], [ 1, [ 2, 2, o2 ], o2 ], o2 ], o1 ]  ],  #  20 
[   2,  [ [ 1, 1, o2 ], [ [ 1, 2, o1 ], [ 2, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #  21 
[   4,  [ [ 1, 2, o2 ], [ [ 1, 2, o1 ], [ 1, [ 1, 2, o2 ], o2 ], o2 ], o1 ]  ],  #  22 
[  -2,  [ [ 1, 2, o2 ], [ [ 1, 2, o1 ], [ 2, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #  23 
[  -1,  [ [ 2, 2, o2 ], [ [ 1, 2, o1 ], [ 1, [ 1, 1, o2 ], o2 ], o2 ], o1 ]  ],  #  24 
[  -2,  [ [ 1, 1, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  25 
[  -1,  [ [ 1, 1, o2 ], [ [ 2, 2, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  26 
[   2,  [ [ 1, 2, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  27 
[   2,  [ [ 2, 2, o2 ], [ [ 1, 1, o2 ], [ 1, [ 1, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  28 
[  -1,  [ [ 2, 2, o2 ], [ [ 1, 1, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  29 
[   4,  [ [ 1, [ 1, 2, o1 ], o1 ], [ [ 1, 2, o1 ], [ 1, 2, o1 ], o2 ], o2 ]  ],  #  30 
[  -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  31 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  32 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  33 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  34 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  35 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  36 
[  -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  37 
[   2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  38 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  39 
[   1,  [ [ 2, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  40 
[  -1,  [ [ 1, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  41 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  42 
[  -2,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  43 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #  44 
]: 

################################################################################################

# [6] partition 421: one new nonlinear identity

LJidentity421[ 1 ] :=
[ 
[   2,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -2,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[  -1,  [ [ 2, 2, o2 ], [ 1, [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[   1,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[   2,  [ [ 1, 3, o2 ], [ 2, [ 2, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   5 
[  -1,  [ [ 2, 2, o2 ], [ 1, [ 3, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   6 
[  -1,  [ [ 2, 2, o2 ], [ 3, [ 1, [ 1, [ 1, 1, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   7 
[  -2,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   8 
[   1,  [ [ 2, 2, o2 ], [ [ 1, 1, o2 ], [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #   9 
[   1,  [ [ 2, 2, o2 ], [ [ 1, 3, o2 ], [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  10 
[   2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  11 
[  -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  12 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  13 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  14 
[   2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  15 
[   2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  16 
[  -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 1, 1, o2 ], o1 ], o2 ], o1 ]  ],  #  17 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  18 
[   2,  [ [ 2, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  19 
[  -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #  20 
]: 

################################################################################################

# [7] partition 4111: one new nonlinear identity

LJidentity4111[ 1 ] :=
[ 
[   4,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 2, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[   4,  [ [ 1, [ 1, 4, o2 ], o2 ], [ 1, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[  -2,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[   2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   5 
[  -2,  [ [ 4, [ 1, 1, o2 ], o2 ], [ 1, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   6 
[  -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 3, 4, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   7 
[   2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 2, 4, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   8 
[  -2,  [ [ 1, [ 1, 4, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #   9 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 3, 4, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  10 
[  -1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 2, 4, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  11 
[   1,  [ [ 4, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  12 
]: 

################################################################################################

# [8] partition 331: three new nonlinear identities

LJidentity331[ 1 ] :=
[ 
[   1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[   1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[  -1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[  -1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   5 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   6 
[  -1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   7 
[  -1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   8 
[   1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #   9 
[   1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  10 
[  -1,  [ [ 1, [ 2, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  11 
[   1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  12 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  13 
[   1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  14 
[  -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #  15 
]: 
LJidentity331[ 2 ] :=
[ 
[   2,  [ [ 1, 2, o1 ], [ 3, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   1 
[   2,  [ [ 1, 3, o1 ], [ 2, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   2 
[  -2,  [ [ 2, 3, o1 ], [ 1, [ [ 1, 1, o2 ], [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   3 
[  -2,  [ [ 1, 2, o1 ], [ [ 1, 1, o2 ], [ 3, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   4 
[  -2,  [ [ 1, 2, o1 ], [ [ 2, 2, o2 ], [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   5 
[  -2,  [ [ 1, 3, o1 ], [ [ 2, 2, o2 ], [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   6 
[   2,  [ [ 2, 3, o1 ], [ [ 1, 1, o2 ], [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   7 
[   2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ 2, [ 3, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #   8 
[   2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 2, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #   9 
[  -2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ 3, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #  10 
[  -2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 1, [ 3, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #  11 
[   2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ 3, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #  12 
[  -2,  [ [ 2, [ 2, 2, o2 ], o1 ], [ 1, [ 3, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #  13 
[   2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ 2, [ 1, [ 2, 2, o2 ], o2 ], o1 ], o2 ]  ],  #  14 
[  -2,  [ [ 3, [ 2, 2, o2 ], o1 ], [ 1, [ 2, [ 1, 1, o2 ], o2 ], o1 ], o2 ]  ],  #  15 
[  -2,  [ [ 1, [ 1, 1, o2 ], o1 ], [ [ 2, 2, o2 ], [ 2, 3, o2 ], o1 ], o2 ]  ],  #  16 
[   2,  [ [ 1, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 2, 3, o2 ], o1 ], o2 ]  ],  #  17 
[  -2,  [ [ 1, [ 2, 3, o2 ], o1 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #  18 
[   2,  [ [ 2, [ 1, 1, o2 ], o1 ], [ [ 1, 3, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #  19 
[  -2,  [ [ 2, [ 1, 3, o2 ], o1 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #  20 
[   2,  [ [ 2, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 3, o2 ], o1 ], o2 ]  ],  #  21 
[   2,  [ [ 3, [ 1, 1, o2 ], o1 ], [ [ 1, 2, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #  22 
[   2,  [ [ 3, [ 1, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 2, 2, o2 ], o1 ], o2 ]  ],  #  23 
[   2,  [ [ 3, [ 2, 2, o2 ], o1 ], [ [ 1, 1, o2 ], [ 1, 2, o2 ], o1 ], o2 ]  ]   #  24 
]: 
LJidentity331[ 3 ] :=
[ 
[   1,  [ [ 1, 1, o2 ], [ 1, [ 2, [ 3, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -1,  [ [ 1, 1, o2 ], [ 2, [ 1, [ 3, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[  -1,  [ [ 1, 1, o2 ], [ 2, [ 3, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[   1,  [ [ 1, 1, o2 ], [ 3, [ 2, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[  -2,  [ [ 1, 3, o2 ], [ 1, [ 2, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   5 
[   2,  [ [ 1, 3, o2 ], [ 2, [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o2 ], o1 ]  ],  #   6 
[  -1,  [ [ 1, 1, o2 ], [ 1, [ 3, [ 2, [ 2, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   7 
[  -1,  [ [ 1, 1, o2 ], [ 3, [ 1, [ 2, [ 2, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   8 
[   2,  [ [ 1, 3, o2 ], [ 1, [ 1, [ 2, [ 2, 2, o2 ], o2 ], o1 ], o2 ], o1 ]  ],  #   9 
[   1,  [ [ 1, 1, o2 ], [ [ 1, 2, o2 ], [ 3, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  10 
[   1,  [ [ 1, 1, o2 ], [ [ 2, 3, o2 ], [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  11 
[  -2,  [ [ 1, 3, o2 ], [ [ 1, 2, o2 ], [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  12 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  13 
[  -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  14 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  15 
[  -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  16 
[   2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  17 
[  -2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  18 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  19 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 2, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  20 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 3, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  21 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  22 
[  -2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  23 
[   2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  24 
[   2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  25 
[  -2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 2, o1 ], o2 ], o2 ], o1 ]  ],  #  26 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 1, [ 3, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  27 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  28 
[  -2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  29 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 3, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  30 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 3, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  31 
[   2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  32 
[  -2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 1, [ 2, 2, o2 ], o1 ], o2 ], o1 ]  ],  #  33 
[  -2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  34 
[   2,  [ [ 1, [ 1, 2, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  35 
[   2,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  36 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 1, 2, o1 ], [ 2, 3, o2 ], o2 ], o1 ]  ],  #  37 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 2, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  38 
[  -2,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  39 
[   2,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 2, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #  40 
]: 

################################################################################################

# [9] partition 322: no new identities

################################################################################################

# [10] partition 3211: one new nonlinear identity

LJidentity3211[ 1 ] :=
[ 
[   1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[   1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[  -1,  [ [ 1, [ 2, 4, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[  -1,  [ [ 1, [ 2, 4, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 1, [ 2, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   5 
[  -1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ 2, [ 1, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   6 
[   1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 1, [ 2, [ 1, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   7 
[   1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ 2, [ 1, [ 1, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   8 
[  -1,  [ [ 2, [ 1, 4, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #   9 
[  -1,  [ [ 2, [ 1, 4, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  10 
[  -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 4, o1 ], o2 ], o2 ], o1 ]  ],  #  11 
[  -1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 4, o1 ], o2 ], o2 ], o1 ]  ],  #  12 
[   1,  [ [ 4, [ 1, 2, o2 ], o2 ], [ 1, [ 2, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  13 
[   1,  [ [ 4, [ 1, 2, o2 ], o2 ], [ 2, [ 1, [ 1, 3, o1 ], o2 ], o2 ], o1 ]  ],  #  14 
[  -1,  [ [ 1, [ 2, 3, o2 ], o2 ], [ [ 1, 4, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  15 
[   1,  [ [ 1, [ 2, 4, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  16 
[   1,  [ [ 2, [ 1, 1, o2 ], o2 ], [ [ 3, 4, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  17 
[  -1,  [ [ 2, [ 1, 3, o2 ], o2 ], [ [ 1, 4, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  18 
[   1,  [ [ 2, [ 1, 4, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  19 
[   1,  [ [ 3, [ 1, 2, o2 ], o2 ], [ [ 1, 4, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ],  #  20 
[  -1,  [ [ 4, [ 1, 2, o2 ], o2 ], [ [ 1, 3, o1 ], [ 1, 2, o2 ], o2 ], o1 ]  ]   #  21 
]: 

################################################################################################

# [11] partition 31111: no new identities

################################################################################################

# [12] partition 2221: no new identities

################################################################################################

# [13] partition 22111: one new nonlinear identity

LJidentity22111[ 1 ] :=
[ 
[   4,  [ [ 1, [ 1, 3, o2 ], o2 ], [ 2, [ 2, [ 4, 5, o1 ], o2 ], o2 ], o1 ]  ],  #   1 
[  -4,  [ [ 1, [ 1, 4, o2 ], o2 ], [ 2, [ 2, [ 3, 5, o1 ], o2 ], o2 ], o1 ]  ],  #   2 
[   4,  [ [ 1, [ 1, 5, o2 ], o2 ], [ 2, [ 2, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   3 
[   4,  [ [ 2, [ 2, 3, o2 ], o2 ], [ 1, [ 1, [ 4, 5, o1 ], o2 ], o2 ], o1 ]  ],  #   4 
[  -4,  [ [ 2, [ 2, 4, o2 ], o2 ], [ 1, [ 1, [ 3, 5, o1 ], o2 ], o2 ], o1 ]  ],  #   5 
[   4,  [ [ 2, [ 2, 5, o2 ], o2 ], [ 1, [ 1, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #   6 
[  -2,  [ [ 3, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 4, 5, o1 ], o2 ], o2 ], o1 ]  ],  #   7 
[  -2,  [ [ 3, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 4, 5, o1 ], o2 ], o2 ], o1 ]  ],  #   8 
[   2,  [ [ 4, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 3, 5, o1 ], o2 ], o2 ], o1 ]  ],  #   9 
[   2,  [ [ 4, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 3, 5, o1 ], o2 ], o2 ], o1 ]  ],  #  10 
[  -2,  [ [ 5, [ 1, 1, o2 ], o2 ], [ 2, [ 2, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #  11 
[  -2,  [ [ 5, [ 2, 2, o2 ], o2 ], [ 1, [ 1, [ 3, 4, o1 ], o2 ], o2 ], o1 ]  ],  #  12 
[  -2,  [ [ 1, [ 1, 3, o2 ], o2 ], [ [ 4, 5, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  13 
[   2,  [ [ 1, [ 1, 4, o2 ], o2 ], [ [ 3, 5, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  14 
[  -2,  [ [ 1, [ 1, 5, o2 ], o2 ], [ [ 3, 4, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  15 
[  -2,  [ [ 2, [ 2, 3, o2 ], o2 ], [ [ 4, 5, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  16 
[   2,  [ [ 2, [ 2, 4, o2 ], o2 ], [ [ 3, 5, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  17 
[  -2,  [ [ 2, [ 2, 5, o2 ], o2 ], [ [ 3, 4, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  18 
[   1,  [ [ 3, [ 1, 1, o2 ], o2 ], [ [ 4, 5, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  19 
[   1,  [ [ 3, [ 2, 2, o2 ], o2 ], [ [ 4, 5, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  20 
[  -1,  [ [ 4, [ 1, 1, o2 ], o2 ], [ [ 3, 5, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  21 
[  -1,  [ [ 4, [ 2, 2, o2 ], o2 ], [ [ 3, 5, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ],  #  22 
[   1,  [ [ 5, [ 1, 1, o2 ], o2 ], [ [ 3, 4, o1 ], [ 2, 2, o2 ], o2 ], o1 ]  ],  #  23 
[   1,  [ [ 5, [ 2, 2, o2 ], o2 ], [ [ 3, 4, o1 ], [ 1, 1, o2 ], o2 ], o1 ]  ]   #  24 
]: 

################################################################################################

# [14] partition 211111: no new identities

################################################################################################

# [15] partition 1111111: one new identity which is multilinear since this is the last partition.  
# See the paper for the explicit expression of this identity as the alternating sum over all 7! 
# permutations of the variables in a single LJ type.

################################################################################################

